Symmetric Norm Estimation and Regression on Sliding Windows

The sliding window model generalizes the standard streaming model and often performs better in applications where recent data is more important or more accurate than data that arrived prior to a certain time. We study the problem of approximating symmetric norms (a norm on $\mathbb{R}^n$ that is invariant under sign-flips and coordinate-wise permutations) in the sliding window model, where only the $W$ most recent updates define the underlying frequency vector. Whereas standard norm estimation algorithms for sliding windows rely on the smooth histogram framework of Braverman and Ostrovsky (FOCS 2007), analyzing the smoothness of general symmetric norms seems to be a challenging obstacle. Instead, we observe that the symmetric norm streaming algorithm of Braverman et. al. (STOC 2017) can be reduced to identifying and approximating the frequency of heavy-hitters in a number of substreams. We introduce a heavy-hitter algorithm that gives a $(1+\epsilon)$-approximation to each of the reported frequencies in the sliding window model, thus obtaining the first algorithm for general symmetric norm estimation in the sliding window model. Our algorithm is a universal sketch that simultaneously approximates all symmetric norms in a parametrizable class and also improves upon the smooth histogram framework for estimating $L_p$ norms, for a range of large $p$. Finally, we consider the problem of overconstrained linear regression problem in the case that loss function that is an Orlicz norm, a symmetric norm that can be interpreted as a scale-invariant version of $M$-estimators. We give the first sublinear space algorithms that produce $(1+\epsilon)$-approximate solutions to the linear regression problem for loss functions that are Orlicz norms in both the streaming and sliding window models.

==> imgs/SymNormSlidingWindows/.ipynb_checkpoints/ToyModel-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import copy\n",
    "import torch\n",
    "LARGEPRIME = 2**61-1\n",
    "# torch.random.manual_seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n=100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "stream = np.random.randint(1,n,size=n)\n",
    "exactL2 = np.linalg.norm(stream, ord=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([95, 93, 93, 92, 92, 91, 90, 90, 89, 89, 89, 88, 88, 87, 87, 85, 84,\n",
       "       83, 82, 81, 80, 80, 78, 78, 76, 75, 75, 74, 73, 72, 72, 71, 64, 64,\n",
       "       63, 62, 62, 62, 62, 62, 61, 60, 60, 60, 60, 59, 58, 55, 54, 54, 53,\n",
       "       53, 53, 52, 51, 51, 50, 49, 48, 47, 47, 44, 44, 42, 40, 39, 38, 36,\n",
       "       35, 34, 33, 30, 26, 24, 24, 22, 22, 21, 21, 21, 18, 18, 15, 15, 15,\n",
       "       14, 14,  9,  8,  7,  6,  4,  4,  4,  3,  3,  2,  2,  2,  2])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sort(stream)[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([52, 93, 15, 72, 61, 21, 83, 87, 75, 75, 88, 24,  3, 22, 53,  2, 88,\n",
       "        30, 38,  2, 64, 60, 21, 33, 76, 58, 22, 89, 49, 91, 59, 42, 92, 60,\n",
       "        80, 15, 62, 62, 47, 62, 51, 55, 64,  3, 51,  7, 21, 73, 39, 18,  4,\n",
       "        89, 60, 14,  9, 90, 53,  2, 84, 92, 60, 71, 44,  8, 47, 35, 78, 81,\n",
       "        36, 50,  4,  2,  6, 54,  4, 54, 93, 63, 18, 90, 44, 34, 74, 62, 14,\n",
       "        95, 48, 15, 72, 78, 87, 62, 40, 85, 80, 82, 53, 24, 26, 89]),\n",
       " 583.0583161228386)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stream, exactL2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "class CSNorm(object):\n",
    "    def __init__(self, c, r, d=None, k=None, device=None):\n",
    "        self.r = r # num of rows\n",
    "        self.c = c # num of columns\n",
    "#         self.d = int(d) # vector dimensionality\n",
    "        if device is None:\n",
    "            device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "        else:\n",
    "            if (not isinstance(device, torch.device) and\n",
    "                    not (\"cuda\" in device or device == \"cpu\")):\n",
    "                msg = \"Expected a valid device, got {}\"\n",
    "                raise ValueError(msg.format(device))\n",
    "        self.device = device\n",
    "        self.table = torch.zeros((r, c), device=self.device)\n",
    "\n",
    "        torch.random.manual_seed(42)\n",
    "        rand_state = torch.random.get_rng_state()\n",
    "        self.hashes = torch.randint(0, LARGEPRIME, (self.r, 6),\n",
    "                               dtype=torch.int64, device=\"cpu\")\n",
    "        torch.random.set_rng_state(rand_state)\n",
    "        self.h1 = self.hashes[:,0:1]\n",
    "        self.h2 = self.hashes[:,1:2]\n",
    "        self.h3 = self.hashes[:,2:3]\n",
    "        self.h4 = self.hashes[:,3:4]\n",
    "        self.h5 = self.hashes[:,4:5]\n",
    "        self.h6 = self.hashes[:,5:6]\n",
    "        \n",
    "        self.norm = torch.zeros(1, dtype=torch.int64, device=self.device)\n",
    "#         self.topk = torch.zeros((k,2), dtype=torch.int64, device=self.device)        \n",
    "\n",
    "    def accumulateItem(self, item):\n",
    "        assert(item.size()==torch.Size([]))\n",
    "        signs = (((self.h1 * item + self.h2) * item + self.h3) * item + self.h4)\n",
    "        signs = ((signs % LARGEPRIME % 2) * 2 - 1).float()\n",
    "        signs = signs.to(self.device)\n",
    "        # computing bucket hashes (2-wise independence)\n",
    "        buckets = ((self.h5 * item) + self.h6) % LARGEPRIME % self.c\n",
    "        buckets = buckets.to(self.device)\n",
    "        for r in range(self.r):\n",
    "            bucket = buckets[r,:]\n",
    "            sign = signs[r,:]\n",
    "            self.table[r,:] += torch.bincount(input=bucket,\n",
    "                                                weights=sign,\n",
    "                                                minlength=self.c)\n",
    "#     def accumulateVec(self, vec):\n",
    "#         assert(len(vec.size()) == 1)\n",
    "#         signs = (((self.h1 * vec + self.h2) * vec + self.h3) * vec + self.h4)\n",
    "#         signs = ((signs % LARGEPRIME % 2) * 2 - 1).float()\n",
    "#         signs = signs.to(self.device)\n",
    "#         # computing bucket hashes (2-wise independence)\n",
    "#         buckets = ((self.h5 * vec) + self.h6) % LARGEPRIME % self.c\n",
    "#         buckets = buckets.to(self.device)\n",
    "#         for r in range(self.r):\n",
    "#             bucket = buckets[r,:]\n",
    "#             sign = signs[r,:]\n",
    "#             self.table[r,:] += torch.bincount(input=bucket,\n",
    "#                                                 weights=sign,\n",
    "#                                                 minlength=self.c)\n",
    "    def get_norm(self):\n",
    "        norms = torch.norm(self.table, p=2, dim=0, keepdim=False, out=None)\n",
    "        assert(len(norms)==self.c)\n",
    "        return torch.mean(norms)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "c=2\n",
    "r=100\n",
    "d, k=None, None\n",
    "device='cuda'\n",
    "streamTr=torch.tensor(stream, dtype=torch.int64)\n",
    "item=streamTr[2]\n",
    "streamTr0=streamTr[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_csv(c,r, device):\n",
    "    csv = CSNorm(c, r, device=device)\n",
    "    return csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_norm(csv, item):\n",
    "    csv.accumulateItem(item)\n",
    "    norm = csv.get_norm()\n",
    "    return norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_norms(csvs, c,r, device, item):\n",
    "    csv0 = create_csv(c,r,device)\n",
    "    csvs.append(csv0)\n",
    "    norms = torch.tensor([], device = device)\n",
    "    for csv in csvs:\n",
    "        norm = update_norm(csv, item)    \n",
    "        norms = torch.cat((norms, norm.view(1)), 0)        \n",
    "    return norms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "csvs = [csv]\n",
    "norms = update_norms(csvs,c,r, device,streamTr[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_item(csvs, item, c,r,device):\n",
    "    norms = update_norms(csvs, c,r, device, item)\n",
    "    idxs = update_sketchs(norms)\n",
    "#     print(idxs)\n",
    "    csvsLeft = [csvs[i] for i in idxs]\n",
    "    del csvs\n",
    "    normsLeft = norms[list(idxs)]\n",
    "    print(normsLeft)\n",
    "    return csvsLeft, normsLeft "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_sketchs(norms):\n",
    "    l= len(norms)\n",
    "    if l <3: return list(range(l))\n",
    "    result = set([])\n",
    "    i = 0\n",
    "    while i < l:\n",
    "        result.add(i)\n",
    "        found = False\n",
    "        j = i+1\n",
    "        while j < l:\n",
    "            if norms[j] > norms[i]:\n",
    "                i = j -1\n",
    "                found = True\n",
    "                break\n",
    "            if (norms[j] < (norms[i] / 2.0)):\n",
    "                if j != i+1:\n",
    "                    result.add(j-1)                    \n",
    "                i = j - 1\n",
    "                found = True\n",
    "                break;\n",
    "            j+=1\n",
    "        if not found and i != l-1: \n",
    "            result.add(l-1)\n",
    "            return result\n",
    "        i+=1\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [],
   "source": [
    "# def update_sketchs(norms):\n",
    "#     l= len(norms)\n",
    "#     if l <3: return list(range(l))\n",
    "#     result = []\n",
    "#     i = 0\n",
    "#     while i < l:\n",
    "#         result.append(i)\n",
    "#         found = False\n",
    "#         j = i+1\n",
    "#         while j < l:\n",
    "#             if norms[j] > norms[i]:\n",
    "#                 i = j -1\n",
    "#                 found = True\n",
    "#                 break\n",
    "#             if (norms[j] < (norms[i] / 2.0)):\n",
    "#                 if j != i+1:\n",
    "#                     result.append(j-1)                    \n",
    "#                 i = j - 1\n",
    "#                 found = True\n",
    "#                 break;\n",
    "#             j+=1\n",
    "#         if not found and i != l-1: \n",
    "#             result.append(l-1)\n",
    "#             return result\n",
    "#         i+=1\n",
    "#     return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "def run(streamTr, c,r,device):\n",
    "    csvs = []\n",
    "    for i in range(len(streamTr)):\n",
    "        csvs, norms = update_item(csvs, streamTr[i], c,r,device)\n",
    "    return norms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([7.0583], device='cuda:0')\n",
      "tensor([10.3368,  7.0679], device='cuda:0')\n",
      "tensor([12.3282,  7.0583], device='cuda:0')\n",
      "tensor([13.9998,  7.0679], device='cuda:0')\n",
      "tensor([15.2962,  9.9995,  7.0707], device='cuda:0')\n",
      "tensor([16.5551, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([17.9938,  9.8990,  7.0707], device='cuda:0')\n",
      "tensor([18.6862,  9.5894,  7.0707], device='cuda:0')\n",
      "tensor([19.4651,  9.8949,  7.0679], device='cuda:0')\n",
      "tensor([22.5514, 14.1358,  7.0679], device='cuda:0')\n",
      "tensor([23.4135, 15.4092,  9.6816,  7.0679], device='cuda:0')\n",
      "tensor([24.8781, 12.7124, 10.2395,  7.0654], device='cuda:0')\n",
      "tensor([25.4337, 14.6603, 12.5698,  7.0536], device='cuda:0')\n",
      "tensor([26.5432, 13.6746,  9.3754,  7.0679], device='cuda:0')\n",
      "tensor([28.2356, 16.2268, 12.1611,  7.0353], device='cuda:0')\n",
      "tensor([28.2168, 17.9357, 14.0340,  7.0622], device='cuda:0')\n",
      "tensor([31.0121, 16.3697, 10.2791,  7.0679], device='cuda:0')\n",
      "tensor([31.5767, 17.4596, 12.2045,  7.0622], device='cuda:0')\n",
      "tensor([31.7520, 18.6546, 13.6589,  7.0353], device='cuda:0')\n",
      "tensor([33.0886, 18.0278,  9.5302,  7.0622], device='cuda:0')\n",
      "tensor([33.2079, 18.8400, 11.8018,  7.0622], device='cuda:0')\n",
      "tensor([33.6667, 19.7296, 13.9377,  7.0622], device='cuda:0')\n",
      "tensor([34.9392, 20.5113, 15.9295, 10.2791,  7.0707], device='cuda:0')\n",
      "tensor([36.1814, 21.6787, 17.7479, 10.2883,  7.0679], device='cuda:0')\n",
      "tensor([37.0076, 18.9671, 12.0419,  7.0697], device='cuda:0')\n",
      "tensor([38.1802, 20.5329, 13.8898,  7.0707], device='cuda:0')\n",
      "tensor([40.2225, 22.3089, 16.3021, 10.2956,  7.0679], device='cuda:0')\n",
      "tensor([40.2958, 22.9277, 17.3954,  9.8912,  7.0707], device='cuda:0')\n",
      "tensor([41.2268, 23.7428, 18.8533, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([41.5567, 24.8789, 20.0992, 10.1484,  7.0711], device='cuda:0')\n",
      "tensor([42.0677, 21.1168, 12.0813,  7.0697], device='cuda:0')\n",
      "tensor([43.0812, 22.2906, 13.5615,  7.0707], device='cuda:0')\n",
      "tensor([44.5867, 24.2049, 15.8094, 10.5352,  7.0654], device='cuda:0')\n",
      "tensor([46.5415, 26.2295, 18.3029, 10.5339,  7.0622], device='cuda:0')\n",
      "tensor([47.1925, 28.0000, 20.1494, 12.5688,  9.6866,  7.0679], device='cuda:0')\n",
      "tensor([48.8978, 28.9615, 21.3040, 11.6616,  9.4286,  7.0583], device='cuda:0')\n",
      "tensor([49.0254, 29.5995, 22.6301, 12.0813, 10.1976,  7.0583], device='cuda:0')\n",
      "tensor([50.1589, 25.8576, 17.4054, 14.1166,  7.0583], device='cuda:0')\n",
      "tensor([50.7345, 27.2548, 19.1200, 10.1676,  7.0711], device='cuda:0')\n",
      "tensor([52.8158, 31.6425, 25.0112, 16.0034, 10.1676,  7.0583], device='cuda:0')\n",
      "tensor([52.8718, 31.3726, 25.2552, 16.7305, 11.6616,  7.0583], device='cuda:0')\n",
      "tensor([53.5050, 32.5314, 26.6441, 13.8186, 10.3436,  7.0707], device='cuda:0')\n",
      "tensor([54.1849, 32.7325, 26.7955, 14.6955, 12.4877,  7.0622], device='cuda:0')\n",
      "tensor([54.3966, 27.2027, 15.8430,  9.5774,  7.0536], device='cuda:0')\n",
      "tensor([55.4437, 29.3162, 19.7854, 11.9988,  9.8483,  7.0583], device='cuda:0')\n",
      "tensor([56.1772, 30.9603, 21.7708, 12.3071, 10.3441,  7.0707], device='cuda:0')\n",
      "tensor([57.8342, 31.2087, 23.1084, 12.7036,  9.5637,  7.0707], device='cuda:0')\n",
      "tensor([58.2681, 32.0968, 24.3838, 12.2833, 10.2465,  7.0711], device='cuda:0')\n",
      "tensor([59.0316, 32.2628, 24.7803, 12.8062, 10.2938,  7.0711], device='cuda:0')\n",
      "tensor([59.4576, 33.0626, 25.8541, 14.2767, 12.5667,  7.0679], device='cuda:0')\n",
      "tensor([60.1878, 33.8156, 26.6519, 14.5588,  9.8809,  7.0622], device='cuda:0')\n",
      "tensor([61.3756, 35.1965, 27.5815, 16.5527, 12.3234,  7.0707], device='cuda:0')\n",
      "tensor([63.5451, 35.7499, 28.2956, 14.6944,  9.8662,  7.0622], device='cuda:0')\n",
      "tensor([63.9665, 36.9078, 29.3336, 16.3689, 11.7883,  7.0483], device='cuda:0')\n",
      "tensor([64.1865, 37.2049, 29.9284, 18.1814, 13.9576,  7.0707], device='cuda:0')\n",
      "tensor([64.4013, 37.6265, 30.6754, 15.8060, 10.3436,  7.0711], device='cuda:0')\n",
      "tensor([65.9079, 38.0950, 31.1084, 17.2239, 12.1403,  7.0353], device='cuda:0')\n",
      "tensor([66.8492, 38.1550, 31.5986, 18.1023, 13.9883,  7.0622], device='cuda:0')\n",
      "tensor([66.3773, 37.8388, 31.1870, 15.6761, 10.1098,  7.0583], device='cuda:0')\n",
      "tensor([68.4886, 39.0380, 32.3873, 17.5440, 12.7799,  7.0654], device='cuda:0')\n",
      "tensor([71.2032, 40.8912, 34.6245, 19.2781, 14.7385, 10.5339,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([72.2147, 41.9848, 35.6516, 20.4300, 16.2968, 10.2841,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([72.5370, 42.4319, 36.0194, 21.2379, 17.4332,  9.9995,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([73.0775, 36.9656, 22.5132, 12.6416, 10.2956,  7.0536], device='cuda:0')\n",
      "tensor([73.9324, 38.5151, 22.8367, 11.8273, 10.0321,  7.0711], device='cuda:0')\n",
      "tensor([74.0900, 38.8930, 23.3497, 11.7765,  9.7717,  7.0192], device='cuda:0')\n",
      "tensor([75.4969, 40.9006, 25.3201, 14.3262, 12.5445,  7.0654], device='cuda:0')\n",
      "tensor([76.1269, 41.5690, 26.1023, 14.8476, 10.2451,  7.0679], device='cuda:0')\n",
      "tensor([76.7483, 43.0478, 27.9242, 17.2586, 13.3416,  7.0711], device='cuda:0')\n",
      "tensor([76.5003, 42.5240, 28.7642, 14.9232,  9.7119,  7.0622], device='cuda:0')\n",
      "tensor([78.0201, 44.6833, 30.1014, 16.1501, 11.7722,  7.0622], device='cuda:0')\n",
      "tensor([79.7023, 46.5591, 33.0759, 18.5296, 14.7253, 10.2791,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([80.3857, 47.2175, 34.2209, 19.5935, 16.7330, 10.1446,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([80.3290, 47.1443, 34.6621, 18.1006, 12.6452,  7.0536], device='cuda:0')\n",
      "tensor([82.3763, 50.0905, 37.1179, 21.7153, 14.4142,  9.6904,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([82.8914, 50.9536, 38.7161, 24.7659, 18.9613,  9.6904,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([83.7951, 51.0062, 39.0121, 24.9481, 19.2907, 11.4884,  9.4774,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([83.8654, 51.3012, 39.4968, 20.0979, 13.3039,  7.0711], device='cuda:0')\n",
      "tensor([84.6894, 52.6914, 39.8999, 21.1161, 14.5822,  9.7026,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([85.3766, 53.9259, 41.6674, 22.5290, 16.2532,  9.7419,  7.0711],\n",
      "       device='cuda:0')\n",
      "tensor([86.1741, 43.0969, 23.2216, 17.2488, 11.1893,  7.0622], device='cuda:0')\n",
      "tensor([86.2236, 43.6644, 24.6992, 13.0500, 10.3218,  7.0697], device='cuda:0')\n",
      "tensor([85.5644, 43.6245, 25.0108, 14.1368, 12.3968,  7.0707], device='cuda:0')\n",
      "tensor([87.5470, 44.7942, 26.4158, 13.9998,  9.3175,  7.0583], device='cuda:0')\n",
      "tensor([88.0943, 44.6798, 27.3343, 15.8734, 12.1347,  7.0483], device='cuda:0')\n",
      "tensor([88.4903, 45.3222, 28.4190, 17.4925, 13.7446,  7.0697], device='cuda:0')\n",
      "tensor([88.7659, 46.0370, 29.3511, 15.6110,  9.8949,  7.0654], device='cuda:0')\n",
      "tensor([90.4763, 46.5912, 29.9554, 16.9996, 11.4679,  7.0583], device='cuda:0')\n",
      "tensor([91.0468, 46.6844, 30.8625, 18.3841, 12.9815,  7.0679], device='cuda:0')\n",
      "tensor([92.2652, 47.8630, 30.2849, 18.7055, 14.1144,  7.0654], device='cuda:0')\n",
      "tensor([92.8554, 48.1858, 30.2950, 16.1011, 10.4385,  7.0707], device='cuda:0')\n",
      "tensor([95.2075, 50.2490, 33.0143, 17.4347, 11.9145,  7.0583], device='cuda:0')\n",
      "tensor([95.7973, 50.7423, 33.9722, 19.3121, 14.0684,  7.0707], device='cuda:0')\n",
      "tensor([95.4114, 50.7057, 34.3373, 19.8962, 15.4785, 10.1316,  7.0697],\n",
      "       device='cuda:0')\n",
      "tensor([95.9508, 50.5916, 34.2809, 18.3568, 12.9606,  7.0679], device='cuda:0')\n",
      "tensor([96.9085, 51.8139, 35.8802, 20.0473, 14.5544, 10.0479,  7.0483],\n",
      "       device='cuda:0')\n",
      "tensor([98.4573, 53.2149, 36.7976, 21.0924, 16.4299, 10.2938,  7.0353],\n",
      "       device='cuda:0')\n",
      "tensor([99.6790, 54.2710, 38.2020, 22.8893, 18.4932,  9.8238,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([99.2518, 53.7618, 37.6338, 19.3389, 11.7845,  7.0679], device='cuda:0')\n",
      "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
      "       device='cuda:0')\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
       "       device='cuda:0')"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "run(streamTr, c, r, device)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_set(array):\n",
    "    result = set()\n",
    "    i = 0\n",
    "    while i < len(array):\n",
    "        print('loop',i,result)\n",
    "        set.append(array[i])\n",
    "        found = False\n",
    "        j = i+1\n",
    "        while j < len(array):\n",
    "            print(i, j)\n",
    "            if array[j] > array[i]:\n",
    "                i = j -1\n",
    "                found = True\n",
    "                break\n",
    "            if (array[j] < (array[i] / 2)):\n",
    "                if j != i+1:\n",
    "                    result.append(array[j-1])\n",
    "\n",
    "                print(result)\n",
    "                i = j - 1\n",
    "                found = True\n",
    "                break;\n",
    "            j+=1\n",
    "        if not found: \n",
    "            result.append(array[-1])\n",
    "            return result\n",
    "        i+=1\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find(array):\n",
    "    result = []\n",
    "    i = 0\n",
    "    while i < len(array):\n",
    "        print('loop',i,result)\n",
    "        result.append(array[i])\n",
    "        found = False\n",
    "        j = i+1\n",
    "        while j < len(array):\n",
    "            print(i, j)\n",
    "            if array[j] > array[i]:\n",
    "                i = j -1\n",
    "                found = True\n",
    "                break\n",
    "            if (array[j] < (array[i] / 2)):\n",
    "                if j != i+1:\n",
    "                    result.append(array[j-1])\n",
    "\n",
    "                print(result)\n",
    "                i = j - 1\n",
    "                found = True\n",
    "                break;\n",
    "            j+=1\n",
    "        if not found: \n",
    "            result.append(array[-1])\n",
    "            return result\n",
    "        i+=1\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.2 64-bit ('ptorch': conda)",
   "language": "python",
   "name": "python38264bitptorchconda526be3fe34db4c6e9ce522e086b57990"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> imgs/SymNormSlidingWindows/dataset/dataloader.py <==
import numpy as np
from dataset.traffic import get_sniffed_stream


def load_traffic_stream(ftr, isTest, isLoad, m, pckPath):
    if isLoad:
        return preload_traffic_stream(ftr, isTest, m)
    else:
        return get_sniffed_stream(ftr, pckPath, m = m, save=False)
        

def preload_traffic_stream(ftr, isTest, m):
    path = get_traffic_stream_path(ftr, isTest, m=m, sDir='data/stream/traffic_')
    stream = np.loadtxt(path)
    return stream


def get_traffic_stream_path(ftr, isTest, m, sDir='data/stream/traffic_'):
    suffix=''
    if isTest:
        prefix = './test/' 
        if m is not None: suffix = f'_m{m}.txt'
    else:
        prefix = './'
        suffix = '.txt'
    path = prefix + sDir + ftr + suffix
    return path

def get_stream_range(stream, n=None, ftr=None):
    if n is not None: 
        return n
    elif ftr[-4:] == 'port':
        return 2**16
    elif (ftr =='src' or ftr == 'dst'):
        return 2**32
    elif ftr == 'len':
        return 1500
    else:
        return max(stream)

==> imgs/SymNormSlidingWindows/dataset/randomstream.py <==
import numpy as np
# import logging
# from collections import Counter

def create_random_stream(n,m, HH=True, HH3=None):
    np.random.seed(42)
    if HH:
        stream = []
        d = int(np.log2(m))
        assert d < n
        for i in range(1,d):
            [stream.append(i) for j in range(int(2**(d-i-1)))]
        l = len(stream)
        stream = np.array(stream)
        rands = np.random.randint(d+2,high=n+1,size = m-len(stream))
        stream = np.append(stream,rands)
    else: 
        stream = np.random.randint(1,high=n+1,size = m)
        if HH3 is not None:
            stream[:int(m//8)] = HH3[2]
            stream[int(m//8):int(m//4)] = HH3[1]
            stream[int(m//4):] = HH3[0]
    assert len(stream) == m
    np.random.shuffle(stream)
    return stream

# n , m = 100, 2**5
# print(create_random_stream(n,m))

==> imgs/SymNormSlidingWindows/dataset/traffic.py <==
import numpy as np
from tqdm import tqdm
from scapy.all import sniff,rdpcap
from ipaddress import IPv4Address as ipv4

# DATAPATH ='/home/swei20/SymNormSlidingWindows/data/testdata/equinix-nyc.dirA.20190117-131558.UTC.anon.pcap'


def get_packet_stream(DATAPATH, ftr, m=-1):
    stream = []
    query = get_query_fn(ftr, stream)
    print('sniffing packet please wait')
    if m is None: m = -1
    sniff(offline= DATAPATH,count= m, store = 0,\
        prn=lambda x: stream.append(x.len))
    return stream

def get_sniffed_stream(ftr, DATASET, m = None, save=False):
    out=[]
    if ftr == 'src':
        query = lambda x: out.append(int(ipv4(x.src)))
    elif ftr == 'dst':
        query = lambda x: out.append(int(ipv4(x.dst)))
    elif ftr =='sport':
        query = lambda x: out.append(x.sport)
    elif ftr =='dport':
        query = lambda x: out.append(x.dport)
    elif ftr =='len':
        query = lambda x: out.append(x.len)      
    sniff(offline=DATASET, prn=query,count= m, store = 0)
    print(m, out[:5])
    if save:
        if (m <= 1000) and (m >10 ):
            np.savetxt(f'/home/swei20/SymNormSlidingWindows/test/data/stream/traffic_{ftr}_m{m}.txt', out)
        elif (m >1000) or (m ==-1):
            np.savetxt(f'/home/swei20/SymNormSlidingWindows/data/stream/traffic_{ftr}.txt', out)
    return out


def get_query_fn(name, out):
    if name == 'len':
        def query_len(x, out):
            try:
                out.append(x.len)
            except:
                pass
        return lambda x: query_len(x, out)
    if name == 'src':
        return lambda x: out.append(x.src)

def test_sniff(DATASET):
    sniff(offline=DATASET, prn=lambda x:x.len, count=10, store = 0)

def load_all_packets(DATAPATH, query):
    packets = rdpcap(DATAPATH)
    stream = []
    for i in tqdm(range(len(stream))):
        stream.append(query(packets[i]))
    return packets

def get_packet_iter(packets):
    packetsIter = iter(packets)
    return packetsIter

==> imgs/SymNormSlidingWindows/evals/csnorm.py <==
# import numpy as np
import torch
import logging
LARGEPRIME = 2**61-1

# torch.random.manual_seed(42)

class CSNorm(object):
    def __init__(self, id, norm_fn, c, r, device=None):
        self.r = r # num of rows
        self.c = c # num of columns
#         self.d = int(d) # vector dimensionality
        if device is None:
            device = 'cuda' if torch.cuda.is_available() else 'cpu'
        else:
            if (not isinstance(device, torch.device) and
                    not ("cuda" in device or device == "cpu")):
                msg = "Expected a valid device, got {}"
                raise ValueError(msg.format(device))
        self.device = device
        self.table = torch.zeros((r, c), device=self.device)
        self.id = id
        self.norm = None
        # torch.random.manual_seed(42)
        # rand_state = torch.random.get_rng_state()
        # torch.random.set_rng_state(rand_state)
        self.hashes = torch.randint(0, LARGEPRIME, (self.r, 6),
                               dtype=torch.int64, device="cpu")
        self.h1 = self.hashes[:,0:1]
        self.h2 = self.hashes[:,1:2]
        self.h3 = self.hashes[:,2:3]
        self.h4 = self.hashes[:,3:4]
        self.h5 = self.hashes[:,4:5]
        self.h6 = self.hashes[:,5:6]
        
        self.norm = torch.zeros(1, dtype=torch.int64, device=self.device)
        self.norm_fn = norm_fn
#         self.topk = torch.zeros((k,2), dtype=torch.int64, device=self.device)        
    
    def accumulateVec(self, vec):
        assert(len(vec.size()) == 1 or vec.size()==torch.Size([]))
        signs = (((self.h1 * vec + self.h2) * vec + self.h3) * vec + self.h4)
        signs = ((signs % LARGEPRIME % 2) * 2 - 1).float()
        signs = signs.to(self.device)
        # computing bucket hashes (2-wise independence)
        buckets = ((self.h5 * vec) + self.h6) % LARGEPRIME % self.c
        buckets = buckets.to(self.device)
        for r in range(self.r):
            bucket = buckets[r,:]
            sign = signs[r,:]
            self.table[r,:] += torch.bincount(input=bucket,
                                               weights=sign,
                                                minlength=self.c)
        # print(f'=================={self.id}=={vec}===============')
        # logging.
        #  print(f'{self.table}')
    # @staticmethod
    def get_norm(self):
        norms = self.norm_fn(self.table)
        logging.debug(f'norms: {norms}')
        # print(norms)
        assert(len(norms)==self.r)
        if self.r<4:
            self.norm = torch.mean(norms)
        else:
            self.norm = torch.median(norms)

    

==> imgs/SymNormSlidingWindows/evals/evalNorm.py <==
import numpy as np
import logging
from collections import Counter
from util.norm import norm_function

def get_estimated_norm(normType, stream, n, w, sRate=None, isUniSampled=True, keptDig =2):
    norm_fn = norm_function(normType)
    normEx = get_exact_norm(norm_fn, stream,n, w)
    if keptDig is not None: normEx = np.round(normEx,keptDig+1)
    if isUniSampled:
        normUn =get_uniform_sampled_norm(norm_fn, stream, n, w, sRate=sRate)
        errUn = abs(normEx-normUn)/normEx
        if keptDig is not None: 
            normUn = np.round(normUn,keptDig)
            errUn =  np.round(errUn,keptDig)
    else:
        normUn, errUn = 0, 0
    return normEx, normUn, errUn

def get_freqList(stream, n=None, m=None):
    # print(n)
    c = Counter(stream)   
    if n is not None and m is not None and m>n:
        freqList=[]
        for i in range(1, n+1):
            freqList.append(c[i])
        assert len(freqList) == n
    else:
        freqList = list(c.values())
    # print(c.most_common(8))
    # logging.info('Freqlist{}'.format(freqList))
    return freqList


def get_exact_norm(norm_fn, stream, n, w):
    freqList = get_freqList(stream[-w:], n=n)
    normEx = norm_fn(freqList) 
    # logging.info('normEx in w {}: {}'.format(w,normEx))
    return normEx

def get_uniform_sampled_norm(norm_fn, stream, n, w, sRate=0.1):
    # np.random.seed(926)
    samples = np.random.choice(stream, size=int(w*sRate))
    freqList = get_freqList(samples, n=n)
    samplesNorm = norm_fn(freqList)
    # samplesNorm = np.linalg.norm(freqList, ord=2)
    uniformNorm = np.sqrt(samplesNorm**2 / sRate)
    # logging.info('{:0.2f}-normUn in w {}: {}'.format(sRate,w, uniformNorm))
    return uniformNorm

==> imgs/SymNormSlidingWindows/evals/evalNormCS.py <==
import numpy as np
import torch
import logging
from tqdm import tqdm
from time import time

from util.norm import norm_function
from evals.csnorm import CSNorm
from evals.sketchsUpdate import kept_sketchs_id

def create_csv(id, norm_fn, c,r, device):
    csv = CSNorm(id, norm_fn, c, r, device=device)
    return csv

def update_norm(csv, item):
    csv.accumulateVec(item)
    csv.get_norm()
    # print('item{} | id{} | norm {} | table{}'.format(item, csv.id, csv.norm, csv.table))

def update_norms(csvs, c,r, device, item):
    norms = torch.tensor([], device = device)
    for csv in csvs:
        update_norm(csv, item)    
        norms = torch.cat((norms, csv.norm.view(1)), 0)   
        # print('norms', norms)     
    return norms

def update_sketchs(id, norm_fn, csvs, item, c,r,device):
    csv0 = create_csv(id, norm_fn, c,r,device)
    csvs.append(csv0)
    norms = update_norms(csvs, c,r, device, item)
    # print(f'===============csvs: {len(csvs)}============================')
    idxs = kept_sketchs_id(norms)
    csvsLeft = [csvs[i] for i in idxs]
    del csvs
    normsLeft = norms[list(idxs)]
    return csvsLeft, normsLeft 


def get_windowed_id(csvs, w, size =2):
    ids = np.array([])
    for csv in csvs:
        ids  = np.append(ids, csv.id)
        del csv
    # print(ids)
    wId = ids[-1]+1 - w
    closeIds=np.argsort(abs(ids- wId))[:size]
    id1,id2 = ids[closeIds]
    diff = id2-id1
    c2 = (wId-id1)/(diff)
    c1 = (id2-wId)/(diff)
    # print(id1,id2,wId, c1,c2)
    # print('ids',ids,'closet', closeIds)
    return closeIds, c1,c2

def get_averaged_sketched_norm(aveNum, normType, stream, w, m, c, r, device, isNearest = True, isRatio=False, toNumpy=True):
    normCsAvg = np.array([])
    for j in range(aveNum):
    # for j in tqdm(range(aveNum)):
        normCs = get_sketched_norm(normType, stream,w, m, int(c),int(r),device, \
                                                isNearest=isNearest, isRatio=isRatio, toNumpy=toNumpy)
        normCsAvg = np.append(normCsAvg, normCs)
    normCs = normCsAvg.mean().round(3)
    normCsStd = normCsAvg.std().round(3)
    print(normCs, normCsStd)

    return normCs, normCsStd

def get_sketched_norm(normType, stream, w, m, c, r, device, isNearest = False, isRatio=True, toNumpy=True):
    streamTr=torch.tensor(stream[:m], dtype=torch.int64)
    assert len(streamTr) == m
    norm_fn = norm_function(normType, isTorch=True)
    csvs = []
    for i in range(m):
    # for i in tqdm(range(m)):
        # t0 = time()
        csvs, norms = update_sketchs(i,norm_fn, csvs, streamTr[i], c,r,device)
        # print(time()-t0, len(csvs), norms)
    closeIds, c1,c2 = get_windowed_id(csvs, w)
    # print(norms, closeIds)
    logging.debug(norms)
    if isNearest:
        norm = norms[closeIds[0]]
    elif isRatio:
        # print(norms[closeIds])
        norm = c1*norms[closeIds[0]] + c2*norms[closeIds[1]]
    else:
        norm = norms[closeIds].mean()
    if toNumpy: norm = float(norm.cpu().detach().numpy())
    return norm


==> imgs/SymNormSlidingWindows/evals/sketchsUpdate.py <==
def kept_sketchs_id_old(norms):
    l= len(norms)
    if l <3: return list(range(l))
    result = set([])
    i = 0
    while i < l:
        result.add(i)
        found = False
        j = i+1
        while j < l:
            if norms[j] > norms[i]:
                i = j -1
                found = True
                break
            if (abs(norms[j]-norms[i]) >= (norms[i] / 2.0)):
                if j != i+1:
                    result.add(j-1)                    
                i = j - 1
                found = True
                break
            j+=1
        if not found and i != l-1: 
            result.add(l-1)
            return result
        i+=1
    return result


def kept_sketchs_id(norms):
    l= len(norms)
    keep = []
    i = 0
    if l <= 2: return list(range(l))
    while i < l:
        keep.append(i)
        if i == l-2: return keep +[i+1]
        found = False
        j = i+1
        while j < l:
            if (abs(norms[j]-norms[i]) >= (norms[i] / 2.0)):
                i = j if j-1 == i else j-1                
                found = True
                break
            j+=1
        if not found: return keep + [l-1]
    return keep

# norms = [100, 95,93,18, 76, 43, 21, 18, 15, 2, 1, 1]
# norms = [0]
# # {0, 2, 3, 4, 5, 6, 8, 9, 10, 11}
# print(kept_sketchs_id(norms))

==> imgs/SymNormSlidingWindows/main.py <==
import sys
import os
import numpy as np
import pandas as pd
# import getpass
# print(os.getcwd())
# sys.path.insert(0,'/home/swei20/cancerHH/AceCanZ/code/')
# from pipeline.cmdPipeline import CmdPipeline
from pipeline.symNormPipeline import SymNormPipeline

def main():
    p=SymNormPipeline()
    p.prepare()
    p.run()

if __name__ == "__main__":
    main()


==> imgs/SymNormSlidingWindows/nb/ToyModel.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from util import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import copy\n",
    "import torch\n",
    "LARGEPRIME = 2**61-1\n",
    "# torch.random.manual_seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n=100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "stream = np.random.randint(1,n,size=n)\n",
    "exactL2 = np.linalg.norm(stream, ord=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([95, 93, 93, 92, 92, 91, 90, 90, 89, 89, 89, 88, 88, 87, 87, 85, 84,\n",
       "       83, 82, 81, 80, 80, 78, 78, 76, 75, 75, 74, 73, 72, 72, 71, 64, 64,\n",
       "       63, 62, 62, 62, 62, 62, 61, 60, 60, 60, 60, 59, 58, 55, 54, 54, 53,\n",
       "       53, 53, 52, 51, 51, 50, 49, 48, 47, 47, 44, 44, 42, 40, 39, 38, 36,\n",
       "       35, 34, 33, 30, 26, 24, 24, 22, 22, 21, 21, 21, 18, 18, 15, 15, 15,\n",
       "       14, 14,  9,  8,  7,  6,  4,  4,  4,  3,  3,  2,  2,  2,  2])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sort(stream)[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([52, 93, 15, 72, 61, 21, 83, 87, 75, 75, 88, 24,  3, 22, 53,  2, 88,\n",
       "        30, 38,  2, 64, 60, 21, 33, 76, 58, 22, 89, 49, 91, 59, 42, 92, 60,\n",
       "        80, 15, 62, 62, 47, 62, 51, 55, 64,  3, 51,  7, 21, 73, 39, 18,  4,\n",
       "        89, 60, 14,  9, 90, 53,  2, 84, 92, 60, 71, 44,  8, 47, 35, 78, 81,\n",
       "        36, 50,  4,  2,  6, 54,  4, 54, 93, 63, 18, 90, 44, 34, 74, 62, 14,\n",
       "        95, 48, 15, 72, 78, 87, 62, 40, 85, 80, 82, 53, 24, 26, 89]),\n",
       " 583.0583161228386)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stream, exactL2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "c=2\n",
    "r=100\n",
    "d, k=None, None\n",
    "device='cuda'\n",
    "streamTr=torch.tensor(stream, dtype=torch.int64)\n",
    "item=streamTr[2]\n",
    "streamTr0=streamTr[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([7.0583], device='cuda:0')\n",
      "tensor([10.3368,  7.0679], device='cuda:0')\n",
      "tensor([12.3282,  7.0583], device='cuda:0')\n",
      "tensor([13.9998,  7.0679], device='cuda:0')\n",
      "tensor([15.2962,  9.9995,  7.0707], device='cuda:0')\n",
      "tensor([16.5551, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([17.9938,  9.8990,  7.0707], device='cuda:0')\n",
      "tensor([18.6862,  9.5894,  7.0707], device='cuda:0')\n",
      "tensor([19.4651,  9.8949,  7.0679], device='cuda:0')\n",
      "tensor([22.5514, 14.1358,  7.0679], device='cuda:0')\n",
      "tensor([23.4135, 15.4092,  9.6816,  7.0679], device='cuda:0')\n",
      "tensor([24.8781, 12.7124, 10.2395,  7.0654], device='cuda:0')\n",
      "tensor([25.4337, 14.6603, 12.5698,  7.0536], device='cuda:0')\n",
      "tensor([26.5432, 13.6746,  9.3754,  7.0679], device='cuda:0')\n",
      "tensor([28.2356, 16.2268, 12.1611,  7.0353], device='cuda:0')\n",
      "tensor([28.2168, 17.9357, 14.0340,  7.0622], device='cuda:0')\n",
      "tensor([31.0121, 16.3697, 10.2791,  7.0679], device='cuda:0')\n",
      "tensor([31.5767, 17.4596, 12.2045,  7.0622], device='cuda:0')\n",
      "tensor([31.7520, 18.6546, 13.6589,  7.0353], device='cuda:0')\n",
      "tensor([33.0886, 18.0278,  9.5302,  7.0622], device='cuda:0')\n",
      "tensor([33.2079, 18.8400, 11.8018,  7.0622], device='cuda:0')\n",
      "tensor([33.6667, 19.7296, 13.9377,  7.0622], device='cuda:0')\n",
      "tensor([34.9392, 20.5113, 15.9295, 10.2791,  7.0707], device='cuda:0')\n",
      "tensor([36.1814, 21.6787, 17.7479, 10.2883,  7.0679], device='cuda:0')\n",
      "tensor([37.0076, 18.9671, 12.0419,  7.0697], device='cuda:0')\n",
      "tensor([38.1802, 20.5329, 13.8898,  7.0707], device='cuda:0')\n",
      "tensor([40.2225, 22.3089, 16.3021, 10.2956,  7.0679], device='cuda:0')\n",
      "tensor([40.2958, 22.9277, 17.3954,  9.8912,  7.0707], device='cuda:0')\n",
      "tensor([41.2268, 23.7428, 18.8533, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([41.5567, 24.8789, 20.0992, 10.1484,  7.0711], device='cuda:0')\n",
      "tensor([42.0677, 21.1168, 12.0813,  7.0697], device='cuda:0')\n",
      "tensor([43.0812, 22.2906, 13.5615,  7.0707], device='cuda:0')\n",
      "tensor([44.5867, 24.2049, 15.8094, 10.5352,  7.0654], device='cuda:0')\n",
      "tensor([46.5415, 26.2295, 18.3029, 10.5339,  7.0622], device='cuda:0')\n",
      "tensor([47.1925, 28.0000, 20.1494, 12.5688,  9.6866,  7.0679], device='cuda:0')\n",
      "tensor([48.8978, 28.9615, 21.3040, 11.6616,  9.4286,  7.0583], device='cuda:0')\n",
      "tensor([49.0254, 29.5995, 22.6301, 12.0813, 10.1976,  7.0583], device='cuda:0')\n",
      "tensor([50.1589, 25.8576, 17.4054, 14.1166,  7.0583], device='cuda:0')\n",
      "tensor([50.7345, 27.2548, 19.1200, 10.1676,  7.0711], device='cuda:0')\n",
      "tensor([52.8158, 31.6425, 25.0112, 16.0034, 10.1676,  7.0583], device='cuda:0')\n",
      "tensor([52.8718, 31.3726, 25.2552, 16.7305, 11.6616,  7.0583], device='cuda:0')\n",
      "tensor([53.5050, 32.5314, 26.6441, 13.8186, 10.3436,  7.0707], device='cuda:0')\n",
      "tensor([54.1849, 32.7325, 26.7955, 14.6955, 12.4877,  7.0622], device='cuda:0')\n",
      "tensor([54.3966, 27.2027, 15.8430,  9.5774,  7.0536], device='cuda:0')\n",
      "tensor([55.4437, 29.3162, 19.7854, 11.9988,  9.8483,  7.0583], device='cuda:0')\n",
      "tensor([56.1772, 30.9603, 21.7708, 12.3071, 10.3441,  7.0707], device='cuda:0')\n",
      "tensor([57.8342, 31.2087, 23.1084, 12.7036,  9.5637,  7.0707], device='cuda:0')\n",
      "tensor([58.2681, 32.0968, 24.3838, 12.2833, 10.2465,  7.0711], device='cuda:0')\n",
      "tensor([59.0316, 32.2628, 24.7803, 12.8062, 10.2938,  7.0711], device='cuda:0')\n",
      "tensor([59.4576, 33.0626, 25.8541, 14.2767, 12.5667,  7.0679], device='cuda:0')\n",
      "tensor([60.1878, 33.8156, 26.6519, 14.5588,  9.8809,  7.0622], device='cuda:0')\n",
      "tensor([61.3756, 35.1965, 27.5815, 16.5527, 12.3234,  7.0707], device='cuda:0')\n",
      "tensor([63.5451, 35.7499, 28.2956, 14.6944,  9.8662,  7.0622], device='cuda:0')\n",
      "tensor([63.9665, 36.9078, 29.3336, 16.3689, 11.7883,  7.0483], device='cuda:0')\n",
      "tensor([64.1865, 37.2049, 29.9284, 18.1814, 13.9576,  7.0707], device='cuda:0')\n",
      "tensor([64.4013, 37.6265, 30.6754, 15.8060, 10.3436,  7.0711], device='cuda:0')\n",
      "tensor([65.9079, 38.0950, 31.1084, 17.2239, 12.1403,  7.0353], device='cuda:0')\n",
      "tensor([66.8492, 38.1550, 31.5986, 18.1023, 13.9883,  7.0622], device='cuda:0')\n",
      "tensor([66.3773, 37.8388, 31.1870, 15.6761, 10.1098,  7.0583], device='cuda:0')\n",
      "tensor([68.4886, 39.0380, 32.3873, 17.5440, 12.7799,  7.0654], device='cuda:0')\n",
      "tensor([71.2032, 40.8912, 34.6245, 19.2781, 14.7385, 10.5339,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([72.2147, 41.9848, 35.6516, 20.4300, 16.2968, 10.2841,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([72.5370, 42.4319, 36.0194, 21.2379, 17.4332,  9.9995,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([73.0775, 36.9656, 22.5132, 12.6416, 10.2956,  7.0536], device='cuda:0')\n",
      "tensor([73.9324, 38.5151, 22.8367, 11.8273, 10.0321,  7.0711], device='cuda:0')\n",
      "tensor([74.0900, 38.8930, 23.3497, 11.7765,  9.7717,  7.0192], device='cuda:0')\n",
      "tensor([75.4969, 40.9006, 25.3201, 14.3262, 12.5445,  7.0654], device='cuda:0')\n",
      "tensor([76.1269, 41.5690, 26.1023, 14.8476, 10.2451,  7.0679], device='cuda:0')\n",
      "tensor([76.7483, 43.0478, 27.9242, 17.2586, 13.3416,  7.0711], device='cuda:0')\n",
      "tensor([76.5003, 42.5240, 28.7642, 14.9232,  9.7119,  7.0622], device='cuda:0')\n",
      "tensor([78.0201, 44.6833, 30.1014, 16.1501, 11.7722,  7.0622], device='cuda:0')\n",
      "tensor([79.7023, 46.5591, 33.0759, 18.5296, 14.7253, 10.2791,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([80.3857, 47.2175, 34.2209, 19.5935, 16.7330, 10.1446,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([80.3290, 47.1443, 34.6621, 18.1006, 12.6452,  7.0536], device='cuda:0')\n",
      "tensor([82.3763, 50.0905, 37.1179, 21.7153, 14.4142,  9.6904,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([82.8914, 50.9536, 38.7161, 24.7659, 18.9613,  9.6904,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([83.7951, 51.0062, 39.0121, 24.9481, 19.2907, 11.4884,  9.4774,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([83.8654, 51.3012, 39.4968, 20.0979, 13.3039,  7.0711], device='cuda:0')\n",
      "tensor([84.6894, 52.6914, 39.8999, 21.1161, 14.5822,  9.7026,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([85.3766, 53.9259, 41.6674, 22.5290, 16.2532,  9.7419,  7.0711],\n",
      "       device='cuda:0')\n",
      "tensor([86.1741, 43.0969, 23.2216, 17.2488, 11.1893,  7.0622], device='cuda:0')\n",
      "tensor([86.2236, 43.6644, 24.6992, 13.0500, 10.3218,  7.0697], device='cuda:0')\n",
      "tensor([85.5644, 43.6245, 25.0108, 14.1368, 12.3968,  7.0707], device='cuda:0')\n",
      "tensor([87.5470, 44.7942, 26.4158, 13.9998,  9.3175,  7.0583], device='cuda:0')\n",
      "tensor([88.0943, 44.6798, 27.3343, 15.8734, 12.1347,  7.0483], device='cuda:0')\n",
      "tensor([88.4903, 45.3222, 28.4190, 17.4925, 13.7446,  7.0697], device='cuda:0')\n",
      "tensor([88.7659, 46.0370, 29.3511, 15.6110,  9.8949,  7.0654], device='cuda:0')\n",
      "tensor([90.4763, 46.5912, 29.9554, 16.9996, 11.4679,  7.0583], device='cuda:0')\n",
      "tensor([91.0468, 46.6844, 30.8625, 18.3841, 12.9815,  7.0679], device='cuda:0')\n",
      "tensor([92.2652, 47.8630, 30.2849, 18.7055, 14.1144,  7.0654], device='cuda:0')\n",
      "tensor([92.8554, 48.1858, 30.2950, 16.1011, 10.4385,  7.0707], device='cuda:0')\n",
      "tensor([95.2075, 50.2490, 33.0143, 17.4347, 11.9145,  7.0583], device='cuda:0')\n",
      "tensor([95.7973, 50.7423, 33.9722, 19.3121, 14.0684,  7.0707], device='cuda:0')\n",
      "tensor([95.4114, 50.7057, 34.3373, 19.8962, 15.4785, 10.1316,  7.0697],\n",
      "       device='cuda:0')\n",
      "tensor([95.9508, 50.5916, 34.2809, 18.3568, 12.9606,  7.0679], device='cuda:0')\n",
      "tensor([96.9085, 51.8139, 35.8802, 20.0473, 14.5544, 10.0479,  7.0483],\n",
      "       device='cuda:0')\n",
      "tensor([98.4573, 53.2149, 36.7976, 21.0924, 16.4299, 10.2938,  7.0353],\n",
      "       device='cuda:0')\n",
      "tensor([99.6790, 54.2710, 38.2020, 22.8893, 18.4932,  9.8238,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([99.2518, 53.7618, 37.6338, 19.3389, 11.7845,  7.0679], device='cuda:0')\n",
      "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
      "       device='cuda:0')\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
       "       device='cuda:0')"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "run(streamTr, c, r, device)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.2 64-bit ('ptorch': conda)",
   "language": "python",
   "name": "python38264bitptorchconda526be3fe34db4c6e9ce522e086b57990"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> imgs/SymNormSlidingWindows/nb/develop_ToyModel.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import copy\n",
    "import torch\n",
    "LARGEPRIME = 2**61-1\n",
    "# torch.random.manual_seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import logging"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_stream(n,m,w):\n",
    "    assert m > w\n",
    "    np.random.seed(42)\n",
    "    stream = np.random.randint(1,n+1,size=m)\n",
    "    exactL2w = None\n",
    "#     exactL2 = np.linalg.norm(stream, ord=2)\n",
    "#     exactL2w = np.linalg.norm(stream[-w:], ord=2)    \n",
    "#     logging.info('exact L2 of whole stream {:0.2f}'.format(exactL2))\n",
    "#     logging.info('exact L2 of last windowed stream {:0.2f}'.format(exactL2w))\n",
    "    return stream, exactL2w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "n, m , w =100, 201, 200\n",
    "stream, _ = create_stream(n,m,w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "int(np.log10(500))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "from collections import Counter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "c = Counter(stream)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_freqList(stream):\n",
    "    c = Counter(stream)    \n",
    "    freqList=[]\n",
    "    for i in range(1, n+1):\n",
    "        freqList.append(c[i])\n",
    "    assert len(freqList) == n\n",
    "    return freqList"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dataset import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "exactNorm = np.linalg.norm(freqList, ord=2)    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "37.28270376461449"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "uniform_sampling(freqList, w, sRate=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "freqList = get_freqList(stream)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "def normFn(name):\n",
    "    \"\"\"\n",
    "    choose between 'L1', 'L2'...'Lp', 'Tk'\n",
    "    \"\"\"\n",
    "    if name[0] == 'L':\n",
    "        try: p = int(name[1:]) \n",
    "        except: raise 'enter # for p in Lp'\n",
    "        return lambda x: sum([abs(i)**p for i in x])**(1.0/p)\n",
    "    elif name[0] == 'T':\n",
    "        try: k = int(name[1:])\n",
    "        except: raise 'enter # for k in Tk'\n",
    "        return lambda x: sum(np.sort([abs(i) for i in x])[::-1][:k])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "aa = normFn('T10')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "969"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "aa(stream)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'norms' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-75-549d3896d200>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mnorms\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'norms' is not defined"
     ]
    }
   ],
   "source": [
    "norms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "streamTr="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'streamTr' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-74-ec2a3a14bdc3>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mtorch\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0margsort\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstreamTr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'streamTr' is not defined"
     ]
    }
   ],
   "source": [
    "torch.argsort(streamTr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [],
   "source": [
    "n, m , w =100, 1000, 250\n",
    "assert m > w\n",
    "np.random.seed(42)\n",
    "stream = np.random.randint(1,n,size=m)\n",
    "exactL2 = np.linalg.norm(stream, ord=2)\n",
    "exactL2w = np.linalg.norm(stream[-w:], ord=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "exact L2 of whole stream 1820.19\n",
      "exact L2 of last windowed stream 916.59\n"
     ]
    }
   ],
   "source": [
    "print('exact L2 of whole stream {:0.2f}'.format(exactL2))\n",
    "print('exact L2 of last windowed stream {:0.2f}'.format(exactL2w))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# uniform sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "sRate = 0.1\n",
    "samples = np.random.choice(stream, size=int(w*sRate))\n",
    "samplesNorm = np.linalg.norm(samples, ord=2)\n",
    "uniformL2 = np.sqrt(samplesNorm**2 / sRate)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "uniform L2 of 0.10 sampling rate: 941.34\n"
     ]
    }
   ],
   "source": [
    "print('uniform L2 of {:0.2f} sampling rate: {:0.2f}'.format(samplingRate, uniformL2))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sketch Sampling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "from util import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "c=100\n",
    "r=3\n",
    "d, k=None, None\n",
    "device='cuda'\n",
    "streamTr=torch.tensor(stream, dtype=torch.int64)\n",
    "item=streamTr[2]\n",
    "streamTr0=streamTr[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [],
   "source": [
    "table = torch.rand(4,6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[0.2033, 0.3602, 0.1523, 0.5134, 0.5653, 0.1703],\n",
       "        [0.6022, 0.3949, 0.9913, 0.2097, 0.7614, 0.1823],\n",
       "        [0.9457, 0.5329, 0.1083, 0.2407, 0.1977, 0.8877],\n",
       "        [0.9612, 0.6931, 0.6629, 0.9909, 0.2194, 0.0885]])"
      ]
     },
     "execution_count": 88,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "aaa = lambda x: torch.norm(x, p=p, dim=1, keepdim=False, out=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([0.8980, 1.4690, 1.4405, 1.6976])"
      ]
     },
     "execution_count": 89,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "aaa(table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:root:File `'(streamTr,.py'` not found.\n"
     ]
    }
   ],
   "source": [
    "run(streamTr, c,r,device)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "norms = [6898.5684, 4550.4961, 3416.7515, 2212.8689, 1666.8638, 1039.7496,\n",
    "         748.4566,  470.0509,  355.3170,  192.5131,  125.5543, 66.5305,\n",
    "          45.2503,   25.3738,   16.8966,    9.9995,    7.0583]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_windowed_id(norms, w):\n",
    "    ids = np.array([])\n",
    "    for norm in norms:\n",
    "        ids  = np.append(ids, norm)\n",
    "    return ids"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "aa = get_windowed_id(norms, w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([7, 8])"
      ]
     },
     "execution_count": 125,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.argsort(abs(aa- 475))[:2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0,  1, -1,  2,  3,  4,  5,  6,  7,  8,  9, -2, -3, -4, -5, -6, -7])"
      ]
     },
     "execution_count": 94,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "aa-aa[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0,  1,  2,  3, 11,  4, 12,  5, 13,  6, 14,  7, 15,  8, 16,  9, 10])"
      ]
     },
     "execution_count": 96,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.argsort(abs(aa - aa[0]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_csv(c,r, device):\n",
    "    csv = CSNorm(c, r, device=device)\n",
    "    return csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_norm(csv, item):\n",
    "    csv.accumulateItem(item)\n",
    "    norm = csv.get_norm()\n",
    "    return norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_norms(csvs, c,r, device, item):\n",
    "    csv0 = create_csv(c,r,device)\n",
    "    csvs.append(csv0)\n",
    "    norms = torch.tensor([], device = device)\n",
    "    for csv in csvs:\n",
    "        norm = update_norm(csv, item)    \n",
    "        norms = torch.cat((norms, norm.view(1)), 0)        \n",
    "    return norms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "csvs = [csv]\n",
    "norms = update_norms(csvs,c,r, device,streamTr[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_item(csvs, item, c,r,device):\n",
    "    norms = update_norms(csvs, c,r, device, item)\n",
    "    idxs = update_sketchs(norms)\n",
    "#     print(idxs)\n",
    "    csvsLeft = [csvs[i] for i in idxs]\n",
    "    del csvs\n",
    "    normsLeft = norms[list(idxs)]\n",
    "    print(normsLeft)\n",
    "    return csvsLeft, normsLeft "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_sketchs(norms):\n",
    "    l= len(norms)\n",
    "    if l <3: return list(range(l))\n",
    "    result = set([])\n",
    "    i = 0\n",
    "    while i < l:\n",
    "        result.add(i)\n",
    "        found = False\n",
    "        j = i+1\n",
    "        while j < l:\n",
    "            if norms[j] > norms[i]:\n",
    "                i = j -1\n",
    "                found = True\n",
    "                break\n",
    "            if (norms[j] < (norms[i] / 2.0)):\n",
    "                if j != i+1:\n",
    "                    result.add(j-1)                    \n",
    "                i = j - 1\n",
    "                found = True\n",
    "                break;\n",
    "            j+=1\n",
    "        if not found and i != l-1: \n",
    "            result.add(l-1)\n",
    "            return result\n",
    "        i+=1\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [],
   "source": [
    "# def update_sketchs(norms):\n",
    "#     l= len(norms)\n",
    "#     if l <3: return list(range(l))\n",
    "#     result = []\n",
    "#     i = 0\n",
    "#     while i < l:\n",
    "#         result.append(i)\n",
    "#         found = False\n",
    "#         j = i+1\n",
    "#         while j < l:\n",
    "#             if norms[j] > norms[i]:\n",
    "#                 i = j -1\n",
    "#                 found = True\n",
    "#                 break\n",
    "#             if (norms[j] < (norms[i] / 2.0)):\n",
    "#                 if j != i+1:\n",
    "#                     result.append(j-1)                    \n",
    "#                 i = j - 1\n",
    "#                 found = True\n",
    "#                 break;\n",
    "#             j+=1\n",
    "#         if not found and i != l-1: \n",
    "#             result.append(l-1)\n",
    "#             return result\n",
    "#         i+=1\n",
    "#     return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "def run(streamTr, c,r,device):\n",
    "    csvs = []\n",
    "    for i in range(len(streamTr)):\n",
    "        csvs, norms = update_item(csvs, streamTr[i], c,r,device)\n",
    "    return norms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([7.0583], device='cuda:0')\n",
      "tensor([10.3368,  7.0679], device='cuda:0')\n",
      "tensor([12.3282,  7.0583], device='cuda:0')\n",
      "tensor([13.9998,  7.0679], device='cuda:0')\n",
      "tensor([15.2962,  9.9995,  7.0707], device='cuda:0')\n",
      "tensor([16.5551, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([17.9938,  9.8990,  7.0707], device='cuda:0')\n",
      "tensor([18.6862,  9.5894,  7.0707], device='cuda:0')\n",
      "tensor([19.4651,  9.8949,  7.0679], device='cuda:0')\n",
      "tensor([22.5514, 14.1358,  7.0679], device='cuda:0')\n",
      "tensor([23.4135, 15.4092,  9.6816,  7.0679], device='cuda:0')\n",
      "tensor([24.8781, 12.7124, 10.2395,  7.0654], device='cuda:0')\n",
      "tensor([25.4337, 14.6603, 12.5698,  7.0536], device='cuda:0')\n",
      "tensor([26.5432, 13.6746,  9.3754,  7.0679], device='cuda:0')\n",
      "tensor([28.2356, 16.2268, 12.1611,  7.0353], device='cuda:0')\n",
      "tensor([28.2168, 17.9357, 14.0340,  7.0622], device='cuda:0')\n",
      "tensor([31.0121, 16.3697, 10.2791,  7.0679], device='cuda:0')\n",
      "tensor([31.5767, 17.4596, 12.2045,  7.0622], device='cuda:0')\n",
      "tensor([31.7520, 18.6546, 13.6589,  7.0353], device='cuda:0')\n",
      "tensor([33.0886, 18.0278,  9.5302,  7.0622], device='cuda:0')\n",
      "tensor([33.2079, 18.8400, 11.8018,  7.0622], device='cuda:0')\n",
      "tensor([33.6667, 19.7296, 13.9377,  7.0622], device='cuda:0')\n",
      "tensor([34.9392, 20.5113, 15.9295, 10.2791,  7.0707], device='cuda:0')\n",
      "tensor([36.1814, 21.6787, 17.7479, 10.2883,  7.0679], device='cuda:0')\n",
      "tensor([37.0076, 18.9671, 12.0419,  7.0697], device='cuda:0')\n",
      "tensor([38.1802, 20.5329, 13.8898,  7.0707], device='cuda:0')\n",
      "tensor([40.2225, 22.3089, 16.3021, 10.2956,  7.0679], device='cuda:0')\n",
      "tensor([40.2958, 22.9277, 17.3954,  9.8912,  7.0707], device='cuda:0')\n",
      "tensor([41.2268, 23.7428, 18.8533, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([41.5567, 24.8789, 20.0992, 10.1484,  7.0711], device='cuda:0')\n",
      "tensor([42.0677, 21.1168, 12.0813,  7.0697], device='cuda:0')\n",
      "tensor([43.0812, 22.2906, 13.5615,  7.0707], device='cuda:0')\n",
      "tensor([44.5867, 24.2049, 15.8094, 10.5352,  7.0654], device='cuda:0')\n",
      "tensor([46.5415, 26.2295, 18.3029, 10.5339,  7.0622], device='cuda:0')\n",
      "tensor([47.1925, 28.0000, 20.1494, 12.5688,  9.6866,  7.0679], device='cuda:0')\n",
      "tensor([48.8978, 28.9615, 21.3040, 11.6616,  9.4286,  7.0583], device='cuda:0')\n",
      "tensor([49.0254, 29.5995, 22.6301, 12.0813, 10.1976,  7.0583], device='cuda:0')\n",
      "tensor([50.1589, 25.8576, 17.4054, 14.1166,  7.0583], device='cuda:0')\n",
      "tensor([50.7345, 27.2548, 19.1200, 10.1676,  7.0711], device='cuda:0')\n",
      "tensor([52.8158, 31.6425, 25.0112, 16.0034, 10.1676,  7.0583], device='cuda:0')\n",
      "tensor([52.8718, 31.3726, 25.2552, 16.7305, 11.6616,  7.0583], device='cuda:0')\n",
      "tensor([53.5050, 32.5314, 26.6441, 13.8186, 10.3436,  7.0707], device='cuda:0')\n",
      "tensor([54.1849, 32.7325, 26.7955, 14.6955, 12.4877,  7.0622], device='cuda:0')\n",
      "tensor([54.3966, 27.2027, 15.8430,  9.5774,  7.0536], device='cuda:0')\n",
      "tensor([55.4437, 29.3162, 19.7854, 11.9988,  9.8483,  7.0583], device='cuda:0')\n",
      "tensor([56.1772, 30.9603, 21.7708, 12.3071, 10.3441,  7.0707], device='cuda:0')\n",
      "tensor([57.8342, 31.2087, 23.1084, 12.7036,  9.5637,  7.0707], device='cuda:0')\n",
      "tensor([58.2681, 32.0968, 24.3838, 12.2833, 10.2465,  7.0711], device='cuda:0')\n",
      "tensor([59.0316, 32.2628, 24.7803, 12.8062, 10.2938,  7.0711], device='cuda:0')\n",
      "tensor([59.4576, 33.0626, 25.8541, 14.2767, 12.5667,  7.0679], device='cuda:0')\n",
      "tensor([60.1878, 33.8156, 26.6519, 14.5588,  9.8809,  7.0622], device='cuda:0')\n",
      "tensor([61.3756, 35.1965, 27.5815, 16.5527, 12.3234,  7.0707], device='cuda:0')\n",
      "tensor([63.5451, 35.7499, 28.2956, 14.6944,  9.8662,  7.0622], device='cuda:0')\n",
      "tensor([63.9665, 36.9078, 29.3336, 16.3689, 11.7883,  7.0483], device='cuda:0')\n",
      "tensor([64.1865, 37.2049, 29.9284, 18.1814, 13.9576,  7.0707], device='cuda:0')\n",
      "tensor([64.4013, 37.6265, 30.6754, 15.8060, 10.3436,  7.0711], device='cuda:0')\n",
      "tensor([65.9079, 38.0950, 31.1084, 17.2239, 12.1403,  7.0353], device='cuda:0')\n",
      "tensor([66.8492, 38.1550, 31.5986, 18.1023, 13.9883,  7.0622], device='cuda:0')\n",
      "tensor([66.3773, 37.8388, 31.1870, 15.6761, 10.1098,  7.0583], device='cuda:0')\n",
      "tensor([68.4886, 39.0380, 32.3873, 17.5440, 12.7799,  7.0654], device='cuda:0')\n",
      "tensor([71.2032, 40.8912, 34.6245, 19.2781, 14.7385, 10.5339,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([72.2147, 41.9848, 35.6516, 20.4300, 16.2968, 10.2841,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([72.5370, 42.4319, 36.0194, 21.2379, 17.4332,  9.9995,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([73.0775, 36.9656, 22.5132, 12.6416, 10.2956,  7.0536], device='cuda:0')\n",
      "tensor([73.9324, 38.5151, 22.8367, 11.8273, 10.0321,  7.0711], device='cuda:0')\n",
      "tensor([74.0900, 38.8930, 23.3497, 11.7765,  9.7717,  7.0192], device='cuda:0')\n",
      "tensor([75.4969, 40.9006, 25.3201, 14.3262, 12.5445,  7.0654], device='cuda:0')\n",
      "tensor([76.1269, 41.5690, 26.1023, 14.8476, 10.2451,  7.0679], device='cuda:0')\n",
      "tensor([76.7483, 43.0478, 27.9242, 17.2586, 13.3416,  7.0711], device='cuda:0')\n",
      "tensor([76.5003, 42.5240, 28.7642, 14.9232,  9.7119,  7.0622], device='cuda:0')\n",
      "tensor([78.0201, 44.6833, 30.1014, 16.1501, 11.7722,  7.0622], device='cuda:0')\n",
      "tensor([79.7023, 46.5591, 33.0759, 18.5296, 14.7253, 10.2791,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([80.3857, 47.2175, 34.2209, 19.5935, 16.7330, 10.1446,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([80.3290, 47.1443, 34.6621, 18.1006, 12.6452,  7.0536], device='cuda:0')\n",
      "tensor([82.3763, 50.0905, 37.1179, 21.7153, 14.4142,  9.6904,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([82.8914, 50.9536, 38.7161, 24.7659, 18.9613,  9.6904,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([83.7951, 51.0062, 39.0121, 24.9481, 19.2907, 11.4884,  9.4774,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([83.8654, 51.3012, 39.4968, 20.0979, 13.3039,  7.0711], device='cuda:0')\n",
      "tensor([84.6894, 52.6914, 39.8999, 21.1161, 14.5822,  9.7026,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([85.3766, 53.9259, 41.6674, 22.5290, 16.2532,  9.7419,  7.0711],\n",
      "       device='cuda:0')\n",
      "tensor([86.1741, 43.0969, 23.2216, 17.2488, 11.1893,  7.0622], device='cuda:0')\n",
      "tensor([86.2236, 43.6644, 24.6992, 13.0500, 10.3218,  7.0697], device='cuda:0')\n",
      "tensor([85.5644, 43.6245, 25.0108, 14.1368, 12.3968,  7.0707], device='cuda:0')\n",
      "tensor([87.5470, 44.7942, 26.4158, 13.9998,  9.3175,  7.0583], device='cuda:0')\n",
      "tensor([88.0943, 44.6798, 27.3343, 15.8734, 12.1347,  7.0483], device='cuda:0')\n",
      "tensor([88.4903, 45.3222, 28.4190, 17.4925, 13.7446,  7.0697], device='cuda:0')\n",
      "tensor([88.7659, 46.0370, 29.3511, 15.6110,  9.8949,  7.0654], device='cuda:0')\n",
      "tensor([90.4763, 46.5912, 29.9554, 16.9996, 11.4679,  7.0583], device='cuda:0')\n",
      "tensor([91.0468, 46.6844, 30.8625, 18.3841, 12.9815,  7.0679], device='cuda:0')\n",
      "tensor([92.2652, 47.8630, 30.2849, 18.7055, 14.1144,  7.0654], device='cuda:0')\n",
      "tensor([92.8554, 48.1858, 30.2950, 16.1011, 10.4385,  7.0707], device='cuda:0')\n",
      "tensor([95.2075, 50.2490, 33.0143, 17.4347, 11.9145,  7.0583], device='cuda:0')\n",
      "tensor([95.7973, 50.7423, 33.9722, 19.3121, 14.0684,  7.0707], device='cuda:0')\n",
      "tensor([95.4114, 50.7057, 34.3373, 19.8962, 15.4785, 10.1316,  7.0697],\n",
      "       device='cuda:0')\n",
      "tensor([95.9508, 50.5916, 34.2809, 18.3568, 12.9606,  7.0679], device='cuda:0')\n",
      "tensor([96.9085, 51.8139, 35.8802, 20.0473, 14.5544, 10.0479,  7.0483],\n",
      "       device='cuda:0')\n",
      "tensor([98.4573, 53.2149, 36.7976, 21.0924, 16.4299, 10.2938,  7.0353],\n",
      "       device='cuda:0')\n",
      "tensor([99.6790, 54.2710, 38.2020, 22.8893, 18.4932,  9.8238,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([99.2518, 53.7618, 37.6338, 19.3389, 11.7845,  7.0679], device='cuda:0')\n",
      "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
      "       device='cuda:0')\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
       "       device='cuda:0')"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "run(streamTr, c, r, device)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_set(array):\n",
    "    result = set()\n",
    "    i = 0\n",
    "    while i < len(array):\n",
    "        print('loop',i,result)\n",
    "        set.append(array[i])\n",
    "        found = False\n",
    "        j = i+1\n",
    "        while j < len(array):\n",
    "            print(i, j)\n",
    "            if array[j] > array[i]:\n",
    "                i = j -1\n",
    "                found = True\n",
    "                break\n",
    "            if (array[j] < (array[i] / 2)):\n",
    "                if j != i+1:\n",
    "                    result.append(array[j-1])\n",
    "\n",
    "                print(result)\n",
    "                i = j - 1\n",
    "                found = True\n",
    "                break;\n",
    "            j+=1\n",
    "        if not found: \n",
    "            result.append(array[-1])\n",
    "            return result\n",
    "        i+=1\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find(array):\n",
    "    result = []\n",
    "    i = 0\n",
    "    while i < len(array):\n",
    "        print('loop',i,result)\n",
    "        result.append(array[i])\n",
    "        found = False\n",
    "        j = i+1\n",
    "        while j < len(array):\n",
    "            print(i, j)\n",
    "            if array[j] > array[i]:\n",
    "                i = j -1\n",
    "                found = True\n",
    "                break\n",
    "            if (array[j] < (array[i] / 2)):\n",
    "                if j != i+1:\n",
    "                    result.append(array[j-1])\n",
    "\n",
    "                print(result)\n",
    "                i = j - 1\n",
    "                found = True\n",
    "                break;\n",
    "            j+=1\n",
    "        if not found: \n",
    "            result.append(array[-1])\n",
    "            return result\n",
    "        i+=1\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.2 64-bit ('ptorch': conda)",
   "language": "python",
   "name": "python38264bitptorchconda526be3fe34db4c6e9ce522e086b57990"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> imgs/SymNormSlidingWindows/nb/import_caida.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "DATASET ='/home/swei20/SymNormSlidingWindows/test/data/packets/equinix-nyc.dirA.20190117-131558.UTC.anon.pcap'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "DATASET ='/home/swei20/SymNormSlidingWindows/data/testdata/test100.pcap'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scapy.all import *\n",
    "from ipaddress import IPv4Address as ipv4\n",
    "# import netaddr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import copy\n",
    "import torch\n",
    "LARGEPRIME = 2**61-1\n",
    "# torch.random.manual_seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# p0=rdpcap(DATASET)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = PcapReader(DATASET)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "b='sport'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "b[-4:]=='port'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<IP  version=4 ihl=5 tos=0x0 len=1480 id=39507 flags=DF frag=0 ttl=56 proto=tcp chksum=0xf5ed src=89.86.97.24 dst=143.110.99.18 |<TCP  sport=https dport=49584 seq=1245547307 ack=3706341937 dataofs=5 reserved=0 flags=PA window=254 chksum=0xf070 urgptr=0 |>>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "aa"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def store_port(x, out):\n",
    "    out.append(x.dport)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def store_len(x, out=None):\n",
    "    out.append(x.len)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "query = lambda x: out.append(int(ipv4(x.src)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "name = ''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'rand'"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'rand' + name"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_traffic_stream(NAME, DATASET, m = None, save=True):\n",
    "    out=[]\n",
    "    if NAME == 'src':\n",
    "        def store_src(x, out=out):\n",
    "            try: \n",
    "                out.append(int(ipv4(x.src)))\n",
    "            except:\n",
    "                pass\n",
    "        query = lambda x: store_src(x)\n",
    "    elif NAME == 'dst':\n",
    "        query = lambda x: out.append(int(ipv4(x.dst)))\n",
    "    elif NAME =='sport':\n",
    "        query = lambda x: out.append(x.sport)\n",
    "    elif NAME =='dport':\n",
    "        query = lambda x: out.append(x.dport)\n",
    "    elif NAME =='len':\n",
    "        query = lambda x: out.append(x.len)      \n",
    "    sniff(offline=DATASET, prn=query,count= m, store = 0)\n",
    "    print(m, out)\n",
    "    if save:\n",
    "        if (m <= 1000) and (m >=10 ):\n",
    "            np.savetxt(f'/home/swei20/SymNormSlidingWindows/test/data/stream/traffic_{NAME}_m{m}.txt', out)\n",
    "        elif (m >1000) or (m ==-1):\n",
    "            np.savetxt(f'/home/swei20/SymNormSlidingWindows/data/stream/traffic_{NAME}.txt', out)\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sniff(filter = ,offline=DATASET, prn=query,count= m, store = 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "IOPub data rate exceeded.\n",
      "The notebook server will temporarily stop sending output\n",
      "to the client in order to avoid crashing it.\n",
      "To change this limit, set the config variable\n",
      "`--NotebookApp.iopub_data_rate_limit`.\n",
      "\n",
      "Current values:\n",
      "NotebookApp.iopub_data_rate_limit=1000000.0 (bytes/sec)\n",
      "NotebookApp.rate_limit_window=3.0 (secs)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "outfull = get_traffic_stream('src', DATASET, m=-1 ,save =1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "AddressValueError",
     "evalue": "Expected 4 octets in '2158:2601:ffed:11c::'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAddressValueError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-149-c59f1e0122e6>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mout2\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mget_traffic_stream\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'src'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mDATASET\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mm\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-87-b4ca84961cf3>\u001b[0m in \u001b[0;36mget_traffic_stream\u001b[0;34m(NAME, DATASET, m)\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0;32melif\u001b[0m \u001b[0mNAME\u001b[0m \u001b[0;34m==\u001b[0m\u001b[0;34m'len'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m         \u001b[0mquery\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 13\u001b[0;31m     \u001b[0msniff\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0moffline\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mDATASET\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mprn\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mquery\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcount\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0mm\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstore\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     14\u001b[0m     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mm\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     15\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mm\u001b[0m \u001b[0;34m<=\u001b[0m \u001b[0;36m1000\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mm\u001b[0m \u001b[0;34m>=\u001b[0m\u001b[0;36m10\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.conda/envs/ptorch/lib/python3.8/site-packages/scapy/sendrecv.py\u001b[0m in \u001b[0;36msniff\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m   1034\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0msniff\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1035\u001b[0m     \u001b[0msniffer\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mAsyncSniffer\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1036\u001b[0;31m     \u001b[0msniffer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_run\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1037\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0msniffer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mresults\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1038\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.conda/envs/ptorch/lib/python3.8/site-packages/scapy/sendrecv.py\u001b[0m in \u001b[0;36m_run\u001b[0;34m(self, count, store, offline, quiet, prn, lfilter, L2socket, timeout, opened_socket, stop_filter, iface, started_callback, session, session_args, session_kwargs, *arg, **karg)\u001b[0m\n\u001b[1;32m    987\u001b[0m                     \u001b[0mp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msniffed_on\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msniff_sockets\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    988\u001b[0m                     \u001b[0;31m# on_packet_received handles the prn/storage\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 989\u001b[0;31m                     \u001b[0msession\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mon_packet_received\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    990\u001b[0m                     \u001b[0;31m# check\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    991\u001b[0m                     \u001b[0;32mif\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mstop_filter\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mstop_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mor\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.conda/envs/ptorch/lib/python3.8/site-packages/scapy/sessions.py\u001b[0m in \u001b[0;36mon_packet_received\u001b[0;34m(self, pkt)\u001b[0m\n\u001b[1;32m     80\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlst\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpkt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     81\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprn\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 82\u001b[0;31m             \u001b[0mresult\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpkt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     83\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mresult\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     84\u001b[0m                 \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mresult\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-87-b4ca84961cf3>\u001b[0m in \u001b[0;36m<lambda>\u001b[0;34m(x)\u001b[0m\n\u001b[1;32m      2\u001b[0m     \u001b[0mout\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mNAME\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m'src'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m         \u001b[0mquery\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mipv4\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msrc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m     \u001b[0;32melif\u001b[0m \u001b[0mNAME\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m'dst'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m         \u001b[0mquery\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mipv4\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdst\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.conda/envs/ptorch/lib/python3.8/ipaddress.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, address)\u001b[0m\n\u001b[1;32m   1250\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;34m'/'\u001b[0m \u001b[0;32min\u001b[0m \u001b[0maddr_str\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1251\u001b[0m             \u001b[0;32mraise\u001b[0m \u001b[0mAddressValueError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Unexpected '/' in %r\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0maddress\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1252\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_ip\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_ip_int_from_string\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0maddr_str\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1253\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1254\u001b[0m     \u001b[0;34m@\u001b[0m\u001b[0mproperty\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.conda/envs/ptorch/lib/python3.8/ipaddress.py\u001b[0m in \u001b[0;36m_ip_int_from_string\u001b[0;34m(cls, ip_str)\u001b[0m\n\u001b[1;32m   1142\u001b[0m         \u001b[0moctets\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mip_str\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msplit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'.'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1143\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0moctets\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0;36m4\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1144\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mAddressValueError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Expected 4 octets in %r\"\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0mip_str\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1145\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1146\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAddressValueError\u001b[0m: Expected 4 octets in '2158:2601:ffed:11c::'"
     ]
    }
   ],
   "source": [
    "out2=get_traffic_stream('src', DATASET, m=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [],
   "source": [
    "out22=np.loadtxt('/home/swei20/SymNormSlidingWindows/test/data/stream/traffic_src_m100.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "# out2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [],
   "source": [
    "from collections import Counter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [],
   "source": [
    "c = Counter(out22)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_values([1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 4, 3, 1, 1, 8, 1, 1, 1, 1, 3, 1, 2, 1, 1, 1, 7, 4, 2, 1, 1, 1, 1, 2, 4, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1])"
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "c.values()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "IOPub data rate exceeded.\n",
      "The notebook server will temporarily stop sending output\n",
      "to the client in order to avoid crashing it.\n",
      "To change this limit, set the config variable\n",
      "`--NotebookApp.iopub_data_rate_limit`.\n",
      "\n",
      "Current values:\n",
      "NotebookApp.iopub_data_rate_limit=1000000.0 (bytes/sec)\n",
      "NotebookApp.rate_limit_window=3.0 (secs)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "out=get_traffic_stream('sport',DATASET, m=-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "769157"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(out)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [],
   "source": [
    "stream = out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [],
   "source": [
    "aa = np.random.randint(-10,10,size=(4,5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "streamTr = torch.tensor(aa)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[  1,  -7,  -7,  -9,   2],\n",
       "        [ -9,   5,   7,  -8, -10],\n",
       "        [  3,   2,   1,  -5,   0],\n",
       "        [  1,  -3,  -9,  -7,   4]])"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "streamTr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [],
   "source": [
    "k=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "metadata": {},
   "outputs": [],
   "source": [
    "bb=torch.sort(abs(streamTr), dim = 1, descending=True)[0][:,:k]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([16, 19,  8, 16])"
      ]
     },
     "execution_count": 178,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.sum(bb, dim=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor(14.7500)"
      ]
     },
     "execution_count": 177,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.sum(bb, dim=1).float().mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([95, 93, 93, 92, 92, 91, 90, 90, 89, 89, 89, 88, 88, 87, 87, 85, 84,\n",
       "       83, 82, 81, 80, 80, 78, 78, 76, 75, 75, 74, 73, 72, 72, 71, 64, 64,\n",
       "       63, 62, 62, 62, 62, 62, 61, 60, 60, 60, 60, 59, 58, 55, 54, 54, 53,\n",
       "       53, 53, 52, 51, 51, 50, 49, 48, 47, 47, 44, 44, 42, 40, 39, 38, 36,\n",
       "       35, 34, 33, 30, 26, 24, 24, 22, 22, 21, 21, 21, 18, 18, 15, 15, 15,\n",
       "       14, 14,  9,  8,  7,  6,  4,  4,  4,  3,  3,  2,  2,  2,  2])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sort(stream)[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([52, 93, 15, 72, 61, 21, 83, 87, 75, 75, 88, 24,  3, 22, 53,  2, 88,\n",
       "        30, 38,  2, 64, 60, 21, 33, 76, 58, 22, 89, 49, 91, 59, 42, 92, 60,\n",
       "        80, 15, 62, 62, 47, 62, 51, 55, 64,  3, 51,  7, 21, 73, 39, 18,  4,\n",
       "        89, 60, 14,  9, 90, 53,  2, 84, 92, 60, 71, 44,  8, 47, 35, 78, 81,\n",
       "        36, 50,  4,  2,  6, 54,  4, 54, 93, 63, 18, 90, 44, 34, 74, 62, 14,\n",
       "        95, 48, 15, 72, 78, 87, 62, 40, 85, 80, 82, 53, 24, 26, 89]),\n",
       " 583.0583161228386)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stream, exactL2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "c=2\n",
    "r=100\n",
    "d, k=None, None\n",
    "device='cuda'\n",
    "streamTr=torch.tensor(stream, dtype=torch.int64)\n",
    "item=streamTr[2]\n",
    "streamTr0=streamTr[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([7.0583], device='cuda:0')\n",
      "tensor([10.3368,  7.0679], device='cuda:0')\n",
      "tensor([12.3282,  7.0583], device='cuda:0')\n",
      "tensor([13.9998,  7.0679], device='cuda:0')\n",
      "tensor([15.2962,  9.9995,  7.0707], device='cuda:0')\n",
      "tensor([16.5551, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([17.9938,  9.8990,  7.0707], device='cuda:0')\n",
      "tensor([18.6862,  9.5894,  7.0707], device='cuda:0')\n",
      "tensor([19.4651,  9.8949,  7.0679], device='cuda:0')\n",
      "tensor([22.5514, 14.1358,  7.0679], device='cuda:0')\n",
      "tensor([23.4135, 15.4092,  9.6816,  7.0679], device='cuda:0')\n",
      "tensor([24.8781, 12.7124, 10.2395,  7.0654], device='cuda:0')\n",
      "tensor([25.4337, 14.6603, 12.5698,  7.0536], device='cuda:0')\n",
      "tensor([26.5432, 13.6746,  9.3754,  7.0679], device='cuda:0')\n",
      "tensor([28.2356, 16.2268, 12.1611,  7.0353], device='cuda:0')\n",
      "tensor([28.2168, 17.9357, 14.0340,  7.0622], device='cuda:0')\n",
      "tensor([31.0121, 16.3697, 10.2791,  7.0679], device='cuda:0')\n",
      "tensor([31.5767, 17.4596, 12.2045,  7.0622], device='cuda:0')\n",
      "tensor([31.7520, 18.6546, 13.6589,  7.0353], device='cuda:0')\n",
      "tensor([33.0886, 18.0278,  9.5302,  7.0622], device='cuda:0')\n",
      "tensor([33.2079, 18.8400, 11.8018,  7.0622], device='cuda:0')\n",
      "tensor([33.6667, 19.7296, 13.9377,  7.0622], device='cuda:0')\n",
      "tensor([34.9392, 20.5113, 15.9295, 10.2791,  7.0707], device='cuda:0')\n",
      "tensor([36.1814, 21.6787, 17.7479, 10.2883,  7.0679], device='cuda:0')\n",
      "tensor([37.0076, 18.9671, 12.0419,  7.0697], device='cuda:0')\n",
      "tensor([38.1802, 20.5329, 13.8898,  7.0707], device='cuda:0')\n",
      "tensor([40.2225, 22.3089, 16.3021, 10.2956,  7.0679], device='cuda:0')\n",
      "tensor([40.2958, 22.9277, 17.3954,  9.8912,  7.0707], device='cuda:0')\n",
      "tensor([41.2268, 23.7428, 18.8533, 10.0990,  7.0707], device='cuda:0')\n",
      "tensor([41.5567, 24.8789, 20.0992, 10.1484,  7.0711], device='cuda:0')\n",
      "tensor([42.0677, 21.1168, 12.0813,  7.0697], device='cuda:0')\n",
      "tensor([43.0812, 22.2906, 13.5615,  7.0707], device='cuda:0')\n",
      "tensor([44.5867, 24.2049, 15.8094, 10.5352,  7.0654], device='cuda:0')\n",
      "tensor([46.5415, 26.2295, 18.3029, 10.5339,  7.0622], device='cuda:0')\n",
      "tensor([47.1925, 28.0000, 20.1494, 12.5688,  9.6866,  7.0679], device='cuda:0')\n",
      "tensor([48.8978, 28.9615, 21.3040, 11.6616,  9.4286,  7.0583], device='cuda:0')\n",
      "tensor([49.0254, 29.5995, 22.6301, 12.0813, 10.1976,  7.0583], device='cuda:0')\n",
      "tensor([50.1589, 25.8576, 17.4054, 14.1166,  7.0583], device='cuda:0')\n",
      "tensor([50.7345, 27.2548, 19.1200, 10.1676,  7.0711], device='cuda:0')\n",
      "tensor([52.8158, 31.6425, 25.0112, 16.0034, 10.1676,  7.0583], device='cuda:0')\n",
      "tensor([52.8718, 31.3726, 25.2552, 16.7305, 11.6616,  7.0583], device='cuda:0')\n",
      "tensor([53.5050, 32.5314, 26.6441, 13.8186, 10.3436,  7.0707], device='cuda:0')\n",
      "tensor([54.1849, 32.7325, 26.7955, 14.6955, 12.4877,  7.0622], device='cuda:0')\n",
      "tensor([54.3966, 27.2027, 15.8430,  9.5774,  7.0536], device='cuda:0')\n",
      "tensor([55.4437, 29.3162, 19.7854, 11.9988,  9.8483,  7.0583], device='cuda:0')\n",
      "tensor([56.1772, 30.9603, 21.7708, 12.3071, 10.3441,  7.0707], device='cuda:0')\n",
      "tensor([57.8342, 31.2087, 23.1084, 12.7036,  9.5637,  7.0707], device='cuda:0')\n",
      "tensor([58.2681, 32.0968, 24.3838, 12.2833, 10.2465,  7.0711], device='cuda:0')\n",
      "tensor([59.0316, 32.2628, 24.7803, 12.8062, 10.2938,  7.0711], device='cuda:0')\n",
      "tensor([59.4576, 33.0626, 25.8541, 14.2767, 12.5667,  7.0679], device='cuda:0')\n",
      "tensor([60.1878, 33.8156, 26.6519, 14.5588,  9.8809,  7.0622], device='cuda:0')\n",
      "tensor([61.3756, 35.1965, 27.5815, 16.5527, 12.3234,  7.0707], device='cuda:0')\n",
      "tensor([63.5451, 35.7499, 28.2956, 14.6944,  9.8662,  7.0622], device='cuda:0')\n",
      "tensor([63.9665, 36.9078, 29.3336, 16.3689, 11.7883,  7.0483], device='cuda:0')\n",
      "tensor([64.1865, 37.2049, 29.9284, 18.1814, 13.9576,  7.0707], device='cuda:0')\n",
      "tensor([64.4013, 37.6265, 30.6754, 15.8060, 10.3436,  7.0711], device='cuda:0')\n",
      "tensor([65.9079, 38.0950, 31.1084, 17.2239, 12.1403,  7.0353], device='cuda:0')\n",
      "tensor([66.8492, 38.1550, 31.5986, 18.1023, 13.9883,  7.0622], device='cuda:0')\n",
      "tensor([66.3773, 37.8388, 31.1870, 15.6761, 10.1098,  7.0583], device='cuda:0')\n",
      "tensor([68.4886, 39.0380, 32.3873, 17.5440, 12.7799,  7.0654], device='cuda:0')\n",
      "tensor([71.2032, 40.8912, 34.6245, 19.2781, 14.7385, 10.5339,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([72.2147, 41.9848, 35.6516, 20.4300, 16.2968, 10.2841,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([72.5370, 42.4319, 36.0194, 21.2379, 17.4332,  9.9995,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([73.0775, 36.9656, 22.5132, 12.6416, 10.2956,  7.0536], device='cuda:0')\n",
      "tensor([73.9324, 38.5151, 22.8367, 11.8273, 10.0321,  7.0711], device='cuda:0')\n",
      "tensor([74.0900, 38.8930, 23.3497, 11.7765,  9.7717,  7.0192], device='cuda:0')\n",
      "tensor([75.4969, 40.9006, 25.3201, 14.3262, 12.5445,  7.0654], device='cuda:0')\n",
      "tensor([76.1269, 41.5690, 26.1023, 14.8476, 10.2451,  7.0679], device='cuda:0')\n",
      "tensor([76.7483, 43.0478, 27.9242, 17.2586, 13.3416,  7.0711], device='cuda:0')\n",
      "tensor([76.5003, 42.5240, 28.7642, 14.9232,  9.7119,  7.0622], device='cuda:0')\n",
      "tensor([78.0201, 44.6833, 30.1014, 16.1501, 11.7722,  7.0622], device='cuda:0')\n",
      "tensor([79.7023, 46.5591, 33.0759, 18.5296, 14.7253, 10.2791,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([80.3857, 47.2175, 34.2209, 19.5935, 16.7330, 10.1446,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([80.3290, 47.1443, 34.6621, 18.1006, 12.6452,  7.0536], device='cuda:0')\n",
      "tensor([82.3763, 50.0905, 37.1179, 21.7153, 14.4142,  9.6904,  7.0622],\n",
      "       device='cuda:0')\n",
      "tensor([82.8914, 50.9536, 38.7161, 24.7659, 18.9613,  9.6904,  7.0536],\n",
      "       device='cuda:0')\n",
      "tensor([83.7951, 51.0062, 39.0121, 24.9481, 19.2907, 11.4884,  9.4774,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([83.8654, 51.3012, 39.4968, 20.0979, 13.3039,  7.0711], device='cuda:0')\n",
      "tensor([84.6894, 52.6914, 39.8999, 21.1161, 14.5822,  9.7026,  7.0679],\n",
      "       device='cuda:0')\n",
      "tensor([85.3766, 53.9259, 41.6674, 22.5290, 16.2532,  9.7419,  7.0711],\n",
      "       device='cuda:0')\n",
      "tensor([86.1741, 43.0969, 23.2216, 17.2488, 11.1893,  7.0622], device='cuda:0')\n",
      "tensor([86.2236, 43.6644, 24.6992, 13.0500, 10.3218,  7.0697], device='cuda:0')\n",
      "tensor([85.5644, 43.6245, 25.0108, 14.1368, 12.3968,  7.0707], device='cuda:0')\n",
      "tensor([87.5470, 44.7942, 26.4158, 13.9998,  9.3175,  7.0583], device='cuda:0')\n",
      "tensor([88.0943, 44.6798, 27.3343, 15.8734, 12.1347,  7.0483], device='cuda:0')\n",
      "tensor([88.4903, 45.3222, 28.4190, 17.4925, 13.7446,  7.0697], device='cuda:0')\n",
      "tensor([88.7659, 46.0370, 29.3511, 15.6110,  9.8949,  7.0654], device='cuda:0')\n",
      "tensor([90.4763, 46.5912, 29.9554, 16.9996, 11.4679,  7.0583], device='cuda:0')\n",
      "tensor([91.0468, 46.6844, 30.8625, 18.3841, 12.9815,  7.0679], device='cuda:0')\n",
      "tensor([92.2652, 47.8630, 30.2849, 18.7055, 14.1144,  7.0654], device='cuda:0')\n",
      "tensor([92.8554, 48.1858, 30.2950, 16.1011, 10.4385,  7.0707], device='cuda:0')\n",
      "tensor([95.2075, 50.2490, 33.0143, 17.4347, 11.9145,  7.0583], device='cuda:0')\n",
      "tensor([95.7973, 50.7423, 33.9722, 19.3121, 14.0684,  7.0707], device='cuda:0')\n",
      "tensor([95.4114, 50.7057, 34.3373, 19.8962, 15.4785, 10.1316,  7.0697],\n",
      "       device='cuda:0')\n",
      "tensor([95.9508, 50.5916, 34.2809, 18.3568, 12.9606,  7.0679], device='cuda:0')\n",
      "tensor([96.9085, 51.8139, 35.8802, 20.0473, 14.5544, 10.0479,  7.0483],\n",
      "       device='cuda:0')\n",
      "tensor([98.4573, 53.2149, 36.7976, 21.0924, 16.4299, 10.2938,  7.0353],\n",
      "       device='cuda:0')\n",
      "tensor([99.6790, 54.2710, 38.2020, 22.8893, 18.4932,  9.8238,  7.0654],\n",
      "       device='cuda:0')\n",
      "tensor([99.2518, 53.7618, 37.6338, 19.3389, 11.7845,  7.0679], device='cuda:0')\n",
      "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
      "       device='cuda:0')\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "tensor([100.6223,  54.5115,  38.9238,  21.2124,  13.9641,   7.0707],\n",
       "       device='cuda:0')"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "run(streamTr, c, r, device)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.2 64-bit ('ptorch': conda)",
   "language": "python",
   "name": "python38264bitptorchconda526be3fe34db4c6e9ce522e086b57990"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> imgs/SymNormSlidingWindows/pipeline/cmdPipeline.py <==
import os
import sys
import json
import logging
import argparse
import numpy as np

class CmdPipeline():
 
    def __init__(self):
        self.parser = None
        self.args = None
        self.inDir = None 
        self.out = None
        self.outDir='test'
        self.dim=None
        self.debug=False
        self.device=None
        ######################### Init ########################
        
    def add_args(self, parser):
        parser.add_argument('--config', type=str, nargs='+', help='Load config from json file.')
        parser.add_argument('--seed', type=int, help='Set random\n' )
        parser.add_argument('--in', type=str, help='input dir\n')
        parser.add_argument('--out', type=str, help='output dir\n')
        parser.add_argument('--name', type=str, help='save model name\n')
        parser.add_argument('--device', type=str, help='device cpu or cuda\n')

        # parser.add_argument('--dim', type=int, default=None,  help='Latent Representation dimension\n')
        parser.add_argument('--debugLog', action ='store_true', help='debug mode\n')
        
    def create_parser(self):
        self.parser = argparse.ArgumentParser()
        self.add_subparsers(self.parser)

    def add_subparsers(self, parser):
        self.add_args(parser)
    
    def parse_args(self):
        if self.args is None:
            self.args = self.parser.parse_args().__dict__
            self.get_configs(self.args)
        # print(self.args)
    
    def is_arg(self, name, args =None):
        args = args or self.args
        return name in args and args[name] is not None

    def get_arg(self, name, args=None, default=None):
        args = args or self.args
        if name in args and args[name] is not None: 
            return args[name]
        elif default is not None:
            return default
        else:
            raise f'arg {name} not specified in command line'
    
    def get_loop_from_arg(self, name, fn = None):
        loopArgs = self.get_arg(name)
        if fn is None:
            loopFn = lambda x: int(loopArgs[0]**(loopArgs[1] + x))
        else:
            loopFn =fn(loopArgs)
        return [loopFn(ii) for ii in range(loopArgs[2])]

    def get_config_args(self, args=None):
        args = args or self.args
        for key, val in args.items():
            if self.is_arg(key,args=args):
                self.args[key] = val
    
    def update_nested_configs(self,args):
        args = self.load_args_jsons(args)
        while self.is_arg('config',args=args): 
            configArg = self.load_args_jsons(args)
            del args['config']
            args.update(configArg)
        return args

    def get_configs(self, args):
        args = self.update_nested_configs(args)
        # print('configArgs', args)
        self.get_config_args(args)
        # print('get_configs_final',self.args)
    
    def load_args_jsons(self, args):
        configFiles = self.get_arg('config', args=args)
        for configFile in configFiles:
            configArg = self.load_args_json(configFile)
            args.update(configArg)
        return args

    def load_args_json(self, filename):
        # print(filename)
        with open(filename, 'r') as f:
            args = json.load(f)
        return args
    
############################## APPLY ARGS ###########################
        
    def apply_args(self):
        self.apply_init_args()
        self.apply_input_args()
        self.apply_output_args()
    
    def apply_init_args(self):
        if self.is_arg('seed'): np.random.seed(self.args['seed'])
        self.device = self.get_arg('device', default='cpu') 

        
    def apply_input_args(self):
        self.inDir = self.get_arg('in') 
        # self.dim = self.get_arg('dim')
  
    def apply_output_args(self):       
        out = self.get_arg('out')
        self.outDir = './out' + '_' + out + '/'
        self.logDir = './log' + '_' + out + '/'
        self.create_output_dir(self.outDir)
        self.create_output_dir(self.logDir)

            
    def apply_debug_args(self):
        self.debug = self.get_arg('debugLog')
        

    def create_output_dir(self, dir, cont=False):
        try: 
            os.mkdir(dir)
            logging.info('Creating directory {}'.format(dir))
        except:
            logging.info('Output directory not Empty, Replacing might occurs')
        # os.path.exists(dir):
        #     if len(os.listdir(dir)) != 0:
        #         print('Output directory not Empty, Replacing might occurs')

    def init_logging(self, outdir):
        self.setup_logging(os.path.join(outdir, type(self).__name__.lower() + '.log'))
        # handler = logging.StreamHandler(sys.stdout)
        # handler.setLevel(logging.DEBUG)
        # handler.setFormatter(formatter)
        # root.addHandler(handler)
    
    def setup_logging(self, logfile=None):
        root = logging.getLogger()
        root.setLevel(self.get_logging_level())
        formatter = logging.Formatter('%(asctime)s - %(name)s - %(levelname)s - %(message)s')

    def get_logging_level(self):
        logging.DEBUG if self.debug else logging.INFO
            
    def prepare(self):
        self.create_parser()
        self.parse_args() 
        # self.setup_logging()
        self.apply_args()
    
    def run(self):
        pass


==> imgs/SymNormSlidingWindows/pipeline/symNormPipeline.py <==
import os
import numpy as np
import pandas as pd
from tqdm import tqdm
import logging
from datetime import datetime
from pipeline.cmdPipeline import CmdPipeline
from dataset.randomstream import create_random_stream
from util.util import get_stream, get_norms, get_analyze_pd, get_rList,get_cList

# DATADIR ='/home/swei20/SymNormSlidingWindows/data' 
# PCKSET ='/home/swei20/SymNormSlidingWindows/test/data/packets/equinix-nyc.dirA.20190117-131558.UTC.anon.pcap'
# TESTSET = '/home/swei20/SymNormSlidingWindows/test/data/packets/test100.pcap'
# STREAMPATH = 'traffic'
# # path = os.path.join(DATADIR, DATASET)

import torch
torch.random.manual_seed(42)

class SymNormPipeline(CmdPipeline):
    def __init__(self, logging=True):
        super().__init__()
        self.mList=None
        self.cList=None
        self.rList=None
        self.n = None
        self.loop=None
        self.normType = None
        self.ftr = None
        self.isUniSampled=None
        self.w=None
        self.wRate = None
        self.pdCol = ['errCs','std','n','m','w','c','r', 'cr', 'ex', 'cs','un','errUn']
        self.save={'stream':False}
        self.aveNum=20


    def add_args(self, parser):
        super().add_args(parser)
        # ===========================  LOOP  ================================
        parser.add_argument('--mList', type=int, nargs=3, default=None, help='stream length \n')
        parser.add_argument('--cList', type=int, nargs=3, default=None, help='sketch table column\n')
        parser.add_argument('--rList', type=int, nargs=3, default=None, help='sketch table row\n')
        parser.add_argument('--wRate', type=int, default=None, help='sliding window 1/rate\n')
        # parser.add_argument('--w', type=int, default=None, help='sliding window size\n')
        
        # ===========================  LOOP  ================================
        parser.add_argument('--load', action = 'store_true', help='Sniff or load packets\n')
        parser.add_argument('--test', action = 'store_true', help='Test or original size\n')
        parser.add_argument('--saveStream', action = 'store_true', help='Saving stream\n')

        # ===========================  NORM  ================================
        parser.add_argument('--norm', type=str, choices=['L','T'], help='Lp-norm or Topk-norm\n')
        parser.add_argument('--normDim', type=int, help='norm dimension\n')

        parser.add_argument('--ftr', type=str, choices=['rd','src'], help='rd or src \n')

################################################# PREPARE ##############################################
    def prepare(self):
        super().prepare()
        self.apply_loop_args()
        self.apply_dataset_args()
        self.apply_norm_args()
        self.apply_name_args()

    def apply_loop_args(self):
        self.mList = self.get_loop_from_arg('mList')
        self.cList = self.get_loop_from_arg('cList')
        self.rList = self.get_loop_from_arg('rList')
        # self.w = self.get_arg('w',default = None)
        self.wRate = self.get_arg('wRate',default = 4)
        self.loop = self.get_arg('loop')
        if self.loop == 'csL':
            m = self.mList[-1]
            self.isUniSampled = False
            self.name = self.loop + '_m' + str(m)
        elif self.loop == 'mL':
            self.isUniSampled = True
            self.cr = int(np.log2(self.cList[0]*self.rList[0]))
            self.name = self.loop + '_cr' + str(self.cr)

    def apply_norm_args(self):
        normStr = self.get_arg('norm')
        normInt = self.get_arg('normDim')
        self.normType=normStr + str(normInt)

    def apply_dataset_args(self):
        self.ftr = self.get_arg('ftr')
        if self.ftr == 'rd': self.n = int(2**6)
        self.isTest = self.get_arg('test')
        self.isLoad = self.get_arg('load')


    def apply_name_args(self):
        name = self.ftr + '_' + self.normType + '_' + self.name + '_'
        now = datetime.now()
        self.name = name + now.strftime("%m%d_%H:%M")
        print(self.name)
        # self.logName = self.logdir + name
    

################################################# RUN ##############################################

    def run(self):
        super().run()
        stream = self.run_step_stream()
        # stream = list(range(1, self.mList[-1]+1))
        assert (len(stream) >= self.mList[-1])
        results = self.run_step_loop(stream)
        self.run_step_analyze(results)

    def run_step_stream(self):
        stream, self.n =get_stream(ftr=self.ftr, n=self.n,m=self.mList[-1],HH=True,\
             pckPath = None, isLoad = self.isLoad, isTest=self.isTest)
        # print(stream)
        logging.info(f'{self.normType}-norm of {self.ftr} Stream {self.mList[-1]} with dict {self.n}.')
        return stream

    def run_step_loop(self,stream):
        results = get_norms(self.mList, self.rList, self.cList, self.normType, stream,  self.n,\
                                aveNum=self.aveNum, w=self.w, wRate=self.wRate,sRate=0.1, device=self.device, \
                                isNearest=False, isRatio=True, isUniSampled=self.isUniSampled)
        return results

    def run_step_analyze(self, results):
        get_analyze_pd(results, self.name, self.pdCol, outDir=self.outDir)


==> imgs/SymNormSlidingWindows/scripts/loop.sh <==
TEST_CONFIG=./configs/testConfigs.json
CSL_CONFIG=./configs/csLConfigs.json
ML_CONFIG=./configs/mLConfigs.json
CONFIG=($CSL_CONFIG $ML_CONFIG)
FTR=(rd src)
NORM=(L T)
# CONFIG=($TEST_CONFIG)

for norm in "${NORM[@]}"; do
    if [ $norm == L ]
    then
        NORMDIM=(1 2)
        p=elephant
    elif [ $norm == T ]
    then
        NORMDIM=(8 16)
        p=v100
    else
        raise error "norm funtion not recognized"
    fi
    for config in "${CONFIG[@]}"; do
        for ftr in "${FTR[@]}"; do
            for normDim in "${NORMDIM[@]}"; do
                ./scripts/main.sh \
                    sbatch -p $p\
                    --config $config \
                    --ftr $ftr \
                    --norm $norm \
                    --normDim $normDim
            done
        done
    done
done

==> imgs/SymNormSlidingWindows/scripts/main.sh <==
#!/bin/bash

./scripts/run.sh "-m main" $@

==> imgs/SymNormSlidingWindows/scripts/run.sh <==
#!/bin/bash

# Work around issues with saving weights when running on multiple threads
# export HDF5_USE_FILE_LOCKING=FALSE
source /datascope/slurm/miniconda3/bin/activate ptorch

PARAMS=""
COMMAND="$1"
shift

# Get runmode

if [[ $1 == "sbatch" ]] || [[ $1 == "srun" ]]; then
    RUNMODE=$1
    shift
elif [[ $1 == "run" ]]; then
    RUNMODE=$1
    shift
else
    RUNMODE="run"
fi

# Parse slurm and other parameters

PYTHON_DEBUG=0
SBATCH_PARTITION='elephant'
SBATCH_MEM=32G
SBATCH_TIME="24:00:00"
SBATCH_GPUS=0
SBATCH_CPUS_PER_TASK=32

while (( "$#" )); do
    case "$1" in
        --debug)
            PYTHON_DEBUG=1
            shift
            ;;
        -p|--partition)
            SBATCH_PARTITION=$2
            shift 2
            ;;
        --mem)
            SBATCH_MEM=$2
            shift 2
            ;;
        -t|--time)
            SBATCH_TIME=$2
            shift 2
            ;;
        -G|--gpus)
            if [[ $RUNMODE != "run" ]]; then
                SBATCH_GPUS=$2
            else
                PARAMS="$PARAMS $1 $2"
            fi
            shift 2
            ;;
        -c|--cpus-per-task|--cpus)
            SBATCH_CPUS_PER_TASK=$2
            shift 2
            ;;
        --) # end argument parsing
            shift
            break
            ;;
        #-*|--*=) # unsupported flags
            #  echo "Error: Unsupported flag $1" >&2
            #  exit 1
            #  ;;
        *) # preserve all other arguments
            PARAMS="$PARAMS $1"
            shift
            ;;
    esac
done

if [[ $RUNMODE == "run" ]]; then
    if [[ $PYTHON_DEBUG == "1" ]]; then
        exec python -m ptvsd --host localhost --port 5678 --wait $COMMAND $PARAMS --debug
    else
        exec python $COMMAND $PARAMS
    fi
elif [[ $RUNMODE == "srun" ]]; then
    exec srun --partition $SBATCH_PARTITION \
              --gres gpu:$SBATCH_GPUS \
              --cpus-per-task $SBATCH_CPUS_PER_TASK \
              --mem $SBATCH_MEM \
              --time $SBATCH_TIME \
              python $COMMAND $PARAMS
elif [[ $RUNMODE == "sbatch" ]]; then
    sbatch <<EOF
#!/bin/bash
#SBATCH --partition $SBATCH_PARTITION
#SBATCH --gres gpu:$SBATCH_GPUS
#SBATCH --cpus-per-task $SBATCH_CPUS_PER_TASK
#SBATCH --mem $SBATCH_MEM
#SBATCH --time $SBATCH_TIME

set -e

out=slurm-\$SLURM_JOB_ID.out
srun python $COMMAND $PARAMS
outdir=\$(cat \$out | grep -Po 'Output directory is (\K.+)')
mv \$out \$outdir/slurm.out
EOF
else
    echo "Invalid RUNMODE: $RUNMODE"
    exit -1
fi


==> imgs/SymNormSlidingWindows/util/norm.py <==
import numpy as np
import torch

def norm_function(name, isTorch=False):
    """
    choose between 'L1', 'L2'...'Lp', 'Tk'
    """
    if name[0] == 'L':
        try: 
            p = int(name[1:]) 
        except: 
            raise 'enter # for p in Lp'
        if isTorch:
            return lambda x: torch.sum(abs(x)**p, dim=1)**(1.0/p)
            # return lambda x: torch.norm(x, p=p, dim=1, keepdim=False, out=None)
        else:
            return lambda x: np.power(sum([np.power(abs(i), p) for i in x]), (1.0/p))
    elif name[0] == 'T':
        try: 
            k = int(name[1:])
        except: 
            raise 'enter # for k in Tk'
        if isTorch:
            def topk_norm_torch(x):
                xTopk=torch.sort(abs(x), dim = 1, descending=True)[0][:,:k]
                normTopk = torch.sum(xTopk, dim=1).float()
                return normTopk
            return topk_norm_torch
        else:
            return lambda x: sum(np.sort([abs(i) for i in x])[::-1][:k])


# fn = norm_function('L2', isTorch=True)
# print(fn(torch.tensor([[3,0,0,4],[0,0,-5,12]])))

==> imgs/SymNormSlidingWindows/util/plot.py <==
import os
import sys
import numpy as np
import math
import copy
import torch
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import cm
plt.style.use(['ieee','no-latex'])

def get_folder_plots(folder, save=True,crVal=7, root='/home/swei20/SymNormSlidingWindows/'):
    DATADIR = root + folder
    srcFiles = os.listdir(DATADIR)
    for file in srcFiles:
        plt.figure()
        _= get_pd(DATADIR, file,save=save,crVal=crVal) 
    plt.figure()
    tkFiles =  [srcFiles[i]  for i in range(len(srcFiles)) if srcFiles[i][0]=='T']
    _= get_pd(DATADIR, tkFiles[0],tkFiles[1],save=save,crVal=crVal)    
    return None
def get_csv(DATADIR, filename):
    normType, ftr, loop = filename.split('_')[0], filename.split('_')[1], filename.split('_')[2]
    path = os.path.join(DATADIR, filename)   
    out = pd.read_csv(path)
    return out,normType, ftr, loop
def get_pd(DATADIR, filename, FILE2=None, errbar=False, save=True,crVal=7):
    out,normType, ftr, loop = get_csv(DATADIR,filename)
    if FILE2 is not None:
        out2,normType2, ftr2, loop2 = get_csv(DATADIR,FILE2)
        assert ftr == ftr2
        outs = [out,out2]
        normTypes = [normType, normType2]
        plot_topk_norms(ftr, outs, normTypes, crVal=crVal)
        if save: plt.savefig(f'/home/swei20/SymNormSlidingWindows/imgs/{ftr}_{normType}{normType2}.png',bbox_inches = 'tight')
        return outs
    if loop=='mL':
        plot_error(ftr, out, normType, errbar,crVal=crVal)  
    elif loop == 'csL':
        plot_size_error(out, ftr, normType)
    if save: plt.savefig(f'/home/swei20/SymNormSlidingWindows/imgs/{ftr}_{normType}_{loop}.png',bbox_inches = 'tight')
    return out,ftr,normType

def plot_topk_norms(ftr, outs, normTypes, crVal=7):
    for ii, out in enumerate(outs):
        normType = normTypes[ii]
        outR = out[out['cr']== crVal]
        plt.scatter(np.log2(outR['m']), outR['errCs'], label = f'{normType}')
    plt.legend(frameon=True, facecolor='lightgrey')
    plt.grid()
    plt.ylabel(f'Top-k error')
    plt.xlabel('log stream size')
    if ftr =='rd':
        plt.title(f'Synthetic Stream')
    else:
        plt.title(f'CAIDA {ftr}')

def plot_error(ftr, out, normType, errbar, crVal = 6,cols=['errUn','errCs']):
    labels=['uniform', f'2^{crVal}-sketch', r'$\mathregular{10^{{crVal}}$']
    outR = out[out['cr']==crVal]
    for i, col in enumerate(cols): 
        plt.scatter(np.log2(outR['m']), outR[col], label = f'{labels[i]}')
    if errbar: plt.errorbar(np.log10(outR['m']), outR['errCs'], outR['std']/2.0, c='r',alpha=0.3)
        
    plt.legend(frameon=True, facecolor='lightgrey')
    plt.grid()
    plt.ylabel(f'{normType} error')
    plt.xlabel('log stream size')
    if ftr =='rd':
        plt.title(f'Synthetic Stream')
    else:
        plt.title(f'CAIDA {ftr}')
def plot_size_error(out, ftr, normType):
    rList = out['r'].unique()
    colors = cm.get_cmap('viridis')(np.linspace(0,1,len(rList)))
    for i, r in enumerate(rList):
        outR = out[out['r']==r]
        plt.scatter(outR['cr'], outR['errCs'], color = colors[i] ,label=f'r={r}')
    plt.legend(frameon=True, facecolor='lightgrey')    
    plt.grid()
    plt.ylabel(f'{normType} error')
    plt.xlabel('log sketch size')
    if ftr =='rd':
        plt.title(f'Synthetic Stream')
    else:
        plt.title(f'CAIDA {ftr}')

==> imgs/SymNormSlidingWindows/util/util.py <==
import os
import numpy as np
import pandas as pd
import logging
from tqdm import tqdm
from datetime import datetime
from dataset.randomstream import create_random_stream
from dataset.dataloader import load_traffic_stream, get_stream_range
from evals.evalNorm import get_estimated_norm
from evals.evalNormCS import get_sketched_norm, get_averaged_sketched_norm

def get_stream(ftr=None, n=None,m=None,HH=True, pckPath = None, isLoad = True, isTest=False):
    m = int(m)
    if ftr =='rd':
        stream = create_random_stream(n,m, HH=HH, HH3=None)
    else:
        stream = load_traffic_stream(ftr, isTest, isLoad, m, pckPath)
    # n = get_stream_range(stream, n=n, ftr=ftr)
    n = n or 0
    return stream, n

def get_norms(mList, rList, cList, normType, stream, n, \
                w=None, wRate=0.9,sRate=0.1, device=None, aveNum=None, \
                isNearest=False, isRatio=True, isUniSampled=False):
    results = []
    for m in mList:
    # for m in tqdm(mList):
        m = int(m)    
        stream0 = stream[:m]
        if w is None:
            w = int(m//wRate)
            assert w== (m//wRate) 
        assert w<=m
        logging.debug(f'stream:{stream0}|w:{w}')
        # w = min(int(m*wRate), wmin+1)
        if rList is None: rList = get_rList(m,delta=0.05, l=2, fac=False,gap=4)
        if cList is None: cList = get_cList(m,rList[0])
        normEx, normUn,errUn = get_estimated_norm(normType, stream0, n, w, sRate=sRate,isUniSampled=isUniSampled)
        # print(normEx, normUn, errUn)
        for r in rList:
        # for r in tqdm(rList):
            for c in cList:
                cr = int(np.log2(c*r))
                normCs, normStd = get_averaged_sketched_norm(aveNum, normType, stream0, w, m, int(c),int(r),device, \
                                                isNearest=isNearest, isRatio=isRatio, toNumpy=True)
                errCs = np.round(abs(normEx - normCs)/normEx,3)

                output = [errCs,normStd, n,m,w,c,r,cr, normEx,normCs, normUn, errUn]
                logging.info(output)
                # print(output)
                results.append(output)
    return results


def get_analyze_pd(outputs, outName, colName, outDir='./out/'):
    resultPd = pd.DataFrame(data = outputs, columns = colName)
    print(resultPd)
    resultPd.to_csv(f'{outDir}{outName}.csv', index = False)
    return None


def get_name(normType, ftr, isClosest=None, add='',logdir='./log/'):
    name = normType + '_'
    if ftr is not None:
        name = name + ftr + '_'
    if isClosest:
        name = name + 'c_'
    now = datetime.now()
    name = name + add + now.strftime("%m%d_%H:%M")
    logName = logdir + name
    return name, logName

def get_rList(m,delta=0.05, l=3, fac =False, gap=4):
    rr = int(np.log10(m/delta))
    rList = [rr]
    i = 0
    while i <= l:
        if fac:
            rrNew = int(rr/2)
        else:
            rrNew = rr - gap
        if rrNew >3:
            rList.append(rrNew)
        else:
            break
        rr = rrNew
        i+=1
    return rList

def get_cList(m,r,epsilon=0.05):
    c2 = [np.floor(np.log(m/r)), np.ceil(np.log(m/r))]
    return [int(2**cc) for cc in c2]
